DeepSpline: Data-Driven Reconstruction of Parametric Curves and Surfaces

Reconstruction of geometry based on different input modes, such as images or point clouds, has been instrumental in the development of computer aided design and computer graphics. Optimal implementations of these applications have traditionally involved the use of spline-based representations at their core. Most such methods attempt to solve optimization problems that minimize an output-target mismatch. However, these optimization techniques require an initialization that is close enough, as they are local methods by nature. We propose a deep learning architecture that adapts to perform spline fitting tasks accordingly, providing complementary results to the aforementioned traditional methods. We showcase the performance of our approach, by reconstructing spline curves and surfaces based on input images or point clouds.

==> 3dsurface_data/.ipynb_checkpoints/load_data-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from utils_3d_cc import random_revolve_spline_surface, random_extrude_spline_surface\n",
    "import pickle\n",
    "from utils_3d_cc import plot_spline_surface"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Surfaces of revolution\n",
    "\n",
    "# Read data\n",
    "root_dir = './data'\n",
    "file_name = 'pc_2_surface_revolve.pkl'\n",
    "f = open(os.path.join(root_dir, file_name), 'rb')\n",
    "prediction_result = pickle.load(f)\n",
    "f.close()\n",
    "input_list = prediction_result['input'] # a list of input point cloud [N, 3]\n",
    "pred_list = prediction_result['pred'] # a list of the predicted control points [5, 2]\n",
    "label_list = prediction_result['label'] # a list of the ground truth control points [5, 2]\n",
    "pred_point_cloud_list = prediction_result['pred_point_cloud'] # a list of predicted point cloud [N, 3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f811a3783c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_spline_surface(input_list[0][:, 0], input_list[0][:, 1], input_list[0][:, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "50\n",
      "50\n",
      "50\n",
      "50\n"
     ]
    }
   ],
   "source": [
    "print(len(input_list))\n",
    "print(len(pred_list))\n",
    "print(len(label_list))\n",
    "print(len(pred_point_cloud_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.3297776 ,  0.65003544],\n",
       "       [ 0.55158937,  0.57783842],\n",
       "       [ 0.77321869,  0.55529964],\n",
       "       [ 0.79905361,  0.39687595],\n",
       "       [ 0.80925286,  0.13562706]], dtype=float32)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pred_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.29542989,  0.6012131 ],\n",
       "       [ 0.66129798,  0.59543759],\n",
       "       [ 0.85632443,  0.52162153],\n",
       "       [ 0.6753552 ,  0.39113009],\n",
       "       [ 0.83227462,  0.12922302]], dtype=float32)"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "label_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAIABJREFUeJzsvXmYXHd55/v5naW2rt5brZbUUq/aJVsSsi0FTAiEQJwE\nZrIMW8IFwnMDCRniCSRcSGYeMjfJJcllbiZmkvAwA8ncSyCBELPHxGCGAJItI0uWbMlSL+pF3dVr\n7cvZfveP06dU1eqlqlVtleTzeZ62W9VVp7Zzvuc97+/9vq+QUuLj4+Pjc/tRbvcL8PHx8fFx8QXZ\nx8fHp07wBdnHx8enTvAF2cfHx6dO8AXZx8fHp07wBdnHx8enTvAF2cfHx6dO8AXZx8fHp07wBdnH\nx8enTtCqvL9v6/Px8fGpHlHJnfwI2cfHx6dO8AXZx8fHp07wBdnHx8enTvAF2cfHx6dO8AXZx8fH\np07wBdnHx8enTvAF2cfHx6dO8AXZx8fHp07wBdnHx8enTvAF2cfHx6dO8AXZx8fHp07wBdnHx8en\nTqi2uZCPz5pIKbFtGwBVVRGiop4qPj4++ILsUyMcx8EwDKSUFAqF4u2zs7Ns27YNVVVRVRVFUVAU\nBSGEL9Y+PsvwUxY+t4QnxIVCgR/84AcA5PN5hBAoisLY2Bi2bVMoFMhms6TTaZLJJMlkklQqRTab\nxTAMLMvCcRyk9Du8+rx0EVUeAP7R4oOUEiklpmniOE7xtu9973sEAgF0XS9Gy/l8nu7ubiKRCA0N\nDUQiEVRVLW5j+f7nCbmqqmia5kfUPncLFe28fsrCp2KklDiOU4xmwY2Qr1+/zvj4OI7jcOzYsaJ4\nSil58sknaWpqIpPJsLCwQDabxXEcQqFQUaAbGhpoaGgoCrXjONi2jWEYxed2HIdMJkN7e3tZ+sMX\nap+7CV+QfdZluRALIbBtm/Hxca5fv862bdu4//77eeqppwgGg0Uh9aLdjo4OOjo6yrZXKBTIZDJk\nMhkmJyfJZrPYtk0wGLxJqDVNw7IsRkdHaWxsREpZJsKlAr08T+3jcyfhC7LPqngVE5ZlFUXQNE3G\nxsaYmZmhu7ubkydPoqpqVdsVQhAKhQiFQrS3t5c9n2EYRaGempoik8lg2zaappHL5YjFYkXB1nW9\nLKJeLtSeQK+0oOjjU4/4guxzE54Qz83Nkc/n6erqwjAMRkZGWFxcZNeuXZw8eRJFqe2asBCCYDBI\nMBikra2t7PVkMhmee+45HMdhenqaTCaDZVnoul6MpL2oOhAIlOW5DcMoE2EhBIVCgaamJl+ofeoK\nX5B9ikgpsSyrGG0ahsHCwgLz8/OkUin6+vrYt2/fusJVa2HzhFrXdbq7u8v+ZhgG2WyWTCbD7Ows\no6OjmKaJpmkrCjW4+egLFy5w7Nixsm35EbXP7cYXZJ+iEFuWBbgCmE6nGR0dJZfLcfDgQQ4ePFiX\nwhQIBAgEArS0tJTdbppmUajn5+cZGxvDMAxUVSUSiWAYBolEokyoASzLwjTNsm0JIW6q+vBNLz6b\ngS/IL2G83GupEMfjcYaHhwHYunUr+XyeLVu23M6XWaSaEk1d12lubqa5ubnsdsuySKVSLC4usrCw\nwPj4OIVCAUVRihG1F1WHQqHi45bn0qWURWH2ns+v/PC5VXxBfgniVUx4FmeA+fl5RkZGCAQC7N69\nm6amJhYXF8nlclVvf/niWi2o1fY0TaOpqYlAIMDg4GDxdtu2ixF1PB5ncnKSfD6PoihlFR+RSIRw\nOFz2uLNnz3Lo0CE0TSu+VkVR0DTNdyf6VIUvyC8RvEWueDxeJigzMzOMjIzQ2NjIwYMHaWhoKP5N\nCFGsN67mee4Elgujqqo0NjbS2NhYdnupUCeTSaampsjn8wBFofYWDnVdL27XcZwyC7n3nL7pxWct\nfEG+y1leQ3zu3DkeeOABpqamGBsbo7W1laNHj5ZdnnsoilKVwHqX8t7zeiJTq4j5doj9akLtOA7Z\nbLZYPz06OloU6nA4XJb+CIfDxc9yJdOL9zzLFxR9oX7p4QvyXcpKZg4vajt16hSdnZ0cP368bEFr\nOdVGyJ7olAqz9/utCku9CZOiKESjUaLRKGNjYxw8eBBFUXAch1wuV1b5kc1mkVLeJNSRSOQmoY7H\n4ySTSXbt2gWwYtWHX/lx9+IL8l3GSmYOy7IYHx9namoKgAceeKCY71wLT2AqpVSI17rtdlPr11N6\nwildHCxdDJVSksvliqaX+fn5m2zkXvrDsqybbOS+6eWlgS/IdwmruepGR0eZm5tj586dnDx5ktOn\nT1fsrKtWTDdbkGsppC/2oqMQgkgkQiQSuUmo8/k8mUyGbDZbFOrFxcWijbw0otY0bU3Tiy/Udza+\nIN/hLDdzCCHI5/OMjo4Sj8fp7e1l9+7dRVedF/VWIsobjZA34+C/WwVFCEE4HC4utIZCIbLZLD09\nPav2+wgEAmVC7fX78E5YpbXU09PTNDU1EY1GfaG+A/AF+Q7FE+KRkRG2bt1KMBgkm80yPDxMNpul\nr6+P/fv333TAVSvIG4mQl9uU6y1lUc84jlMUykr6faxmI/d+UqkU0WgUWNn04gnzSiV6Pi8+viDf\nYSw3cywuLhIIBJiensayLPr7+2lra1v1gKom6t3Iop4nKKXbqLeURT2fINa7wlit3wdQJtQzMzNk\nMhlSqRSpVIqmpqYyodZ1vfi4tUwv/qSXFxdfkO8QVjJzLC4usri4iGEY7Nmz5yb78EpUI8j1tKhX\nr0aTWrP8hFYNno28tbW1eNuFCxfYtWtXsZ90ab8PVVVviqhLq25KT/we8Xic5uZmQqGQL9SbgC/I\ndcxKkzkA5ubmGBkZIRwO09raSm9vb0ViDNVHyPW0qPdSwItOa4XjOMWIevk+YllWWdWHZyP3+n2U\nCnUwGARgcnKScDh8k/j6ppfa4AtyHbLSZA4pJbFYjGvXrtHU1MThw4eJRCJcunSpLGpejxdDkFeq\nQ75VXirCXml+v5rtrSbwmqat2u/Dq6NeXFwss5Hn83lisRiNjY00NDQQCoWK341verl1fEGuI1Yz\nc3gjkjo6Ojh27FgxWoHq0wrVCnI1CCGIxWLMzMwU63FzuRyJRAJN08rylreTehb2zYiQq92e1++j\nqamp7Hbbtjlz5gyhUIhEIsH169eLA22XR9ReFF0q1B7eSdurtdZ1/aao+qWKL8h1QGkN8bPPPsvg\n4CC6rjMxMcHk5GRxRNJKgqaq6qZFyJXinTRmZmbYsmUL9957L1JKstksyWSS+fl5rl+/XlYJEI1G\ny0q2KqGWB2q9HvS3kkNebXu1eq9edNvV1VW2Tc9G7i0iTk9Pl/X7KBXrcDhcZnq5cuUKHR0dZemU\nl3IttS/It5GVzBy2bTMyMkI8HmfHjh2cOHFiTcHazAh5PRzHYXJykrGxMbZs2UJnZyfd3d0EAgEc\nx6GlpYWGhgZ27dpVLL3yKgHS6XTZiKblJghv6OlLjVrXcdc64oabT2alNvJSPBt5aeWH1z0wHA4T\niUTIZDK0tLQUc9AvddOLL8i3gZXMHIZhMDo6ysLCQtFVV8mBdDsE2bZtJicnGR8fp7Ozsxi9P//8\n8+su6q1UCeDV1qbT6aIJIpPJ3GQrtm275hFkvbFZxprbQamNvBTHcYruxJmZGWKxGGNjY8V+H8vb\nnXoRNaxeS323CLUvyC8iK03myOfzDA8Pk0ql6O3txXEcOjo6KhadjaQsNppD9SZNT0xMrJhG2WiV\nRWlt7XIThHfgZjIZDMPg6aefLmvU46U+vI5qdzp3+wkHKPaYjkQiTE5Osm/fvuIcxNLve2Fh4aZ+\nH6VivZJQewuR3d3dKIrCn//5n/OhD32obtYv1sMX5BeBlSZzpNNphoeHyefz9Pf3F0ckpVKpqgV2\necSw3v2rjZC95kSTk5Ns37591TRKrcveSm3FHR0dzMzMcN9995U16kmn0zddCpfmp1cq0arnKLSe\nX9tmYNt2MTW1/Pv2kFKuaiP3Ul2eUBuGgWmaxZPaF7/4RT7ykY/clve2EXxB3kQcxyGdThfPzqUj\nkqSURVddKZu9SFfN/S3LKrbrrDSf/WLUIa/WqKc0Z+ktLuVyuZumfui6XreVFvUcIddygbB0m+u9\n30pt5FNTU8TjcSzL4ty5czz22GNIKfnhD3/IgQMHytJk6/Gud72Lr371q3R2dnLhwoWb/i6l5P3v\nfz9f//rXiUQifOYzn7lpaO5G8AW5xiw3c5w5c4aTJ0+ysLDA8PBw2YiklahWYDdDwE3TZGxsrNiu\n8+TJkxUtsHllepvVy2K97ZTmLDs7O4u3l079SCQSpFIpEokEZ86cKVtEjEajBAKB2xqh1nOEvFkn\ni42+35Vs5NevX8e2bfbv308wGOTs2bN89rOf5eLFi/zET/wE/+k//aeKtv2Od7yD973vfbz97W9f\n8e/f+MY3uHLlCleuXOH06dO8973v5fTp0xt6H6X4glwjVjJzgBtlPvnkkzQ0NHDgwIGbVqKXczsj\nZNM0uXbtGrFYrKxdZ6UHYb069ZZP/SgUCly6dIlDhw4Vo6vFxUUmJiaKTrXlpXmrNfKv9XurpejV\n+rWVphfqFcuyCAQCtLe387rXvY4/+7M/4xOf+ETV23nlK1/J6Ojoqn9/9NFHefvb344QghMnThCP\nx5mammLbtm238Op9Qb5lVjJzSCmZnp7m2rVr2LbNPffcQyQSqWh7qqpWlRNWVbVqQV6+fcMwuHbt\nGjMzM+zatauswqN0Csh6bLYg1ypyLDUmrGSAKLUUl/Z+0DStTKS9haVal6nVanu1jmjvFEH2jrVE\nInGTC7FWTE5OsnPnzuK/u7u7i56BW8EX5A2yUg2xV5c7MTHBli1bOH78OD/60Y/KnHXroapqsai+\nEhRF2XBEbRgGIyMjzM3N0dPTs2Kpnfe+Kjmw15qpVwterEh7NUuxaZrF0rxYLEYmk8E0TfL5PFeu\nXLmpP/FGqGWett4FeTNy0pZlFT/7ZDJZcY+XesEX5CpZzcwxPj7O9evX2b59e9mIJC8FUemOvJGI\nt9r7G4bBpUuXWFhYoKenp6yB/a1sf6V2nfWaD90Iuq7T2tpatjhkWRZnz56lvb29uLC0ktklGo0W\na2rXopZGjs1w/dWzwEO5IHud6TaDHTt2MD4+Xvz3xMQEO3bsuOXt+oJcIVLK4oHmLfx4OdfZ2Vm6\nu7tXXPzSNK2Y16qEaiPeanLO+XyeiYkJ4vE4+/btY+/evRWNHqo0Mt3sKotapixqiaqqtLW1lVXM\nLC/VGh8fv6mm1kt/eMNOobaiV+8C6s0OrCWlgryZKYs3vOENPPLII7z5zW/m9OnTNDc333K6AnxB\nXpdSM0csFsM0Tbq6uor25p6eHgYHB1fd8atdpNuMRb1cLsfIyAiJRIKOjg5CoRDbt2+v2fY96nVR\nbyVqnY9eafurlWp55od0Os3c3FxxKnUkEiGXyzE3N0dTU9Mtm13qXZBt295wamc1lgvyRlMWb3nL\nW3jiiSeYm5uju7ubj370o8W1l/e85z089NBDfP3rX2dwcJBIJMKnP/3pmrx+X5BXYSUzh23bXL9+\nnVgstuqIpOVstiCvdf9sNsvIyAjJZJL+/n72799f7NJVKdU4+1ZLWdSjINeKahfhVjM/eHbi8+fP\nk8vlmJ+fL5pdVuukth6bkbKotSDXOkIu3eatCPLf/d3frfl3IcSGqjfWwxfkZSyfzCGEIJlMFmfV\nRSIRjhw5UvFBeDsi5Gw2y9DQEJlMhv7+fg4cOFB8vRuZAlJthPxSmqlXq6oIz7yiqip9fX3Fba7U\nSW252cVLfQSDwZu6sNVaQGsp8JuRsij9PuLxeFklxJ2AL8isPpnDc9UpikJ/fz/glrtUcwBqmla1\nIG90bFImk2FoaIhcLkd/fz8dHR0rduaqdhGwmgj5TkhZbIZzsFYsF/jVOqmVml3i8XhZDXUkEiEa\njeI4TnHfrsVrrHWKYTNSFqX4VRZ3GKuZObwRSaFQiL179xYNBel0+qYZY+uhqmpVj6k2QvZSKefO\nnSOfzzMwMEB7e/uqB+BmRsgrbbseBRnqd4GwmiuvUrOLhzftI51Os7i4SDqd5qmnnkLTtDXn51WC\nVzlSK2qdslh+4kkmk5u2qLdZvCQF2YuG0+l0WT4uFosxOjpaNiKplGrF1XtMtSmISu+fSqUYGhoi\nn89z4MCBNadNl25/MyeMbGaEXI/CXm9W59JpH5qmkc1m6e3txTTNolCXml28gQGlqY/VotY7YZGw\ndHu3kkO+XbykBLm0hrhQKPDcc89x7NixYm/ftrY2jh49SigUWvHx1aYfoHrnXSUpgmQyydDQEJZl\nMTAwQDabLVvJX2/7tzpJupr7VhNh34nUmyCXUiqguq6vaHYpbc4zPT1NJpMplmkuF+rNKHur1MFa\n6fZKTyaJRKKqhkL1wEtCkFcycyiKQiaT4dSpU2zdupXjx4+vewm3kQhZ07SqnHdrkUgkuHr1KgAD\nAwMbOvtvdkP7TCbDmTNnMAyjeGLTNI2WlpayetuNUI/Cd6cI8mqsNTBgebtLbySXNwmmtIH8RtgM\ngfcFuY5ZqSG8ZVmMjY0Ri8WQUpa56tZjI2KyERFfzuLiIkNDQyiKwuDg4C3lxTZrUW9hYYErV64g\npeSee+5B13VM0ywaIq5du0Y2mwVu9Cz2Ii9vcvF61GPq404X5JVYqYsawMWLF+nq6gLc9ZTSBvLe\nwIBSoV7vuWu9qLdckDOZzE3TSuqdu1KQVxLiQqHAtWvXmJubKzbQOXXq1Kau8kL1OeRSFhYWGBoa\nQtM09uzZs2rLzmr7TdRyUW9xcZGrV68SCATo7e0lmUwSjUaLEXJTUxOBQICenh7gRs/idDpdNrl4\neYe1aDS6qVMe6nVRr5Y4jlPT/dtxHCKRCOFw+CazS+nsPM/sApQJdTQaLVuzqXXZW6kge99LvfaW\nXo27SpBXMnN4LrVkMrlu34bNoFpB9k4mTz75JIFAgH379t20kr4cL+qtVJCrYbWIOh6Pc/XqVTRN\nK77GxcVFEonETc9XKlqlPYu3bt1avN3rsOYtOo2MjGCaZrEfhFfGVY8dx2pd9lYrXqxFuEoGBiwf\nchqJRIonZVVVK75KWovlEbIQom6vXlbjrhBk27YpFArFD3/5iKS+vr4yc4RHNZFlKdVcplYqyFJK\n5ufnGRoawjRNjhw5smpEvJxaTpJeznJB9fLYiqKUlQSudN/VbluJlTqsleYy0+k0hmFw9uzZ4iVy\nadqjUvdarbkbUxa12t5aQ06z2SwXL14km80yPz9PPp8vu7/3s9zsshalgrwZneReDO5oQfYOWNM0\nefrpp3nggQdIJBIMDw/jOA79/f20trau+sVU2/gHbghspZeC3nOs9R7m5uYYHh4mHA5z6NAhLl68\nSDgcrvo1bQae2CeTSa5evYqUctU89mbM1CvNZcZiMY4fP168RE6n0ze510ovj70JIMup1xxyrcW9\nXsvUPLOLqqoMDAwUX6NndvFqqJcPDCj9bnVdv+mzKq3aSCaT615Z1iN3tCCX2oENw+DMmTNomsbA\nwEBFC18bEWTvMZUK8mpiKaVkdnaW4eFhotFoWd2z95hKc6ibGSEXCgVmZ2cJhULrVnZsdrc3bzul\nl8jLRzV5l8fz8/Ncu3atrNbWE+l6FdHbHdFWQq3TM6Wvby2zS+n3OjY2hmEYZWaXaDRKoVAoXlXG\n4/E7rgYZ7nBBBpidnS1e5h87dmzdEUmlrBe9rsStOu+klMRiMUZGRmhqalpxmshm90SuhHQ6zdWr\nV0mn07S3t7N///51H3O7XXmrTQApTXtMTk6SSqWKjXxKFxE30l2tXsUd6ntgajWsNTCgND89OzvL\nwsICjz/+OJcvXyYej3Pq1CkOHDhQcfoP4Jvf/Cbvf//7sW2bd7/73XzoQx8q+3sikeCXf/mXGRsb\nw7IsPvCBD/DOd76zNu+1Jlu5jTiOw7333svZs2erEmPYmCBXaw4pnZoxPT3N6Ogozc3NHDlyZNW0\nxGb2RF6PdDrN0NAQhmEwMDBAPp+nUChU9NjN7va2UbFaXmubTqe5du0a/f39xQkgs7OzxQWnldIe\nqz33Sy1Crid0XaelpaUYCRuGQX9/P319ffz93/89//Iv/8JnPvMZnnvuOf7oj/6IV7ziFetu07Zt\nfuM3foNvfetbdHd3c9999/GGN7yBAwcOFO/ziU98ggMHDvCVr3yF2dlZ9u7dy9ve9raqregrcccL\n8rZt24oJ/Gp3wI0KcjWP8WzaP/zhD2ltbV3TCeix2YNOvddVKiSljYkGBweLZU1TU1MbcuqVLrDW\nW/2w9969NpjLKwNWGnzqXR6XRtSaptVtPhrqW5A340rKSyV2dXXR19fHgw8+yB/8wR9UtY0nn3yS\nwcHBYjOxN7/5zTz66KNlgiyEIJVKIaUknU7T1tZWs/LCO16QvR3YMyJU0/xkoymLSsTScRympqaK\ng05PnDhR8Wvb7JadpW0yvVad2Wx2xcZE9dTLopas1XxppTymd3mcTqeJxWIMDQ1h23axtGp6ero4\npmmjIljP/Ys3Y7p2rasgSuuaNzotZKXhpadPny67z/ve9z7e8IY3sH37dlKpFJ///Odr9r3d8YLs\n4YlrNYLsifhGnmc1HMfh+vXrXLt2jY6ODo4fP86ZM2eqHnS6mRGyoihks1lGR0dJp9MMDAys2KoT\natPL4nanLGrB8stjcEVqamqKhYUFCoUC8/PzRUPE8l7FldTZ1jpCrmX/4s2o2Ki1Kav0BBSPx8vq\n3GvJP//zP3PkyBG+/e1vMzQ0xGtf+1oefPDBqvLUq3HHC/LyCLkaNE2rOD9a+piVBNlxHCYmJhgf\nH6ezs5P77ruvmFOqNp1S7aJeNffP5/Nks1nOnz/P4OAgBw8eXFMEqhH70vt64lKPKYtaIYQoVnB4\nTkQobypfjRux1lFjLUV0szuz1ZpkMsmePXuqflwlw0s//elP86EPfQghBIODg/T19XHp0iXuv//+\nW37dd7wge7wY+WBwxa9UxG3bZmJigomJCbZu3cr9999/U7naZg86reT++Xy+OAcwGAxy9OjRimqd\nNzoxZDNyyLVis/O+pU3l13MjevuFV5dr23bNxOqlLMgbbSx03333ceXKFUZGRtixYwef+9zn+Oxn\nP1t2n127dvH444/z4IMPEovFuHz5cjHnfKvc8YJ8qxHyRkTcmz49Pj7OxMQE27ZtW7NJ0e0cdFoo\nFBgZGWFhYYH+/n727dvHM888c0uTpFfjTkpZ3I5eFmu5EdPpNPPz82QymZq6Eeu1AqSaWv5KWP76\nNtoLWdM0HnnkEV73utdh2zbvete7OHjwIH/1V38FuANOf//3f593vOMdHD58GCklH/vYx8rmI94K\nd7wge2ia9qIIshCC+fl5YrEY27dv58SJE+vuWBsR5GpSKSvd3zAMRkZGmJ+fp7e3l71795YZaW5l\nCshqvFQb1N9qS1HPjehFjHv27EFKueosveVpj1qUW61HvUfIyxsV3UrrzYceeoiHHnqo7Lb3vOc9\nxd+3b9/OY489trEXug53jSDrul6sI62UagTZa9s5MTGBpmkVCbHHRgR5o8YQwzAYHR1lbm6O3t5e\n9uzZc0tz9Ta6qLcZOeTSlEi9sFnpDyFEsR56JTeiF1Gv5kasddvJO0GQS4/HO3F8E9wFglyaskgm\nk1U9thJBNk2TsbExpqen6e7u5siRIwwPD1d1uVWtu28jOWTTNLly5QozMzP09PRw4sSJVSO3FyNC\nrucccq15MdMCa7kRPZPL5ORksZbacyOWpj02EtHXe8pi+fZSqVRNqh5qhRBCyAoOhDtekD1qXVNs\nmiajo6PMzMywc+dOTpw4UUwNbLa7r5qI2rIsYrEYMzMz7Nmzh5MnT6574GxmhHwrj6+EWkTI9Wp3\nvpVtBQIB2trayhrKP/nkk+zevZt0Ok06nS5rf7lS2mOt596MCHkzBVlKWVdtWqWUUgjxG0AjMAnM\nl/wsAmkpZeGOF+RbWdRbaQf0LvlnZ2eLjeyXN0DZ7EGnldzfsiyuXbvG9PQ07e3tdHV1lRW0r8Vm\nRcge+XyemZmZ4sDMelzUqxW1tk7XeuFyJTfial3VSt2IyweebkaKoZYTrFdqTl+HbAfuBaJAExBZ\n+r8GdAgh9t3xguyxkQi5lEKhUMy99vT0rBppVpvf9R5TK0G2LIvx8XGuX79Od3c3J06cIJPJMDY2\nVvH2qxXkSndwwzDI5/OcPXuWjo4O4vE46XSabDbLhQsXNjS2qd651UW9zdzWaqzWVa3UjTg9PU06\nnca2bYLBIFJKQqEQ6XT6lmcjwuZGyN6Jrd72LynlR9a7z10hyF6BfrURMrhf3vPPP8/i4iK9vb3r\nThTZyJdci0W90jI7T4i9iGUjOedqUhbr3deyLEZHR4nFYiiKwokTJzBNEyEEpmny7LPP0tfXt+LY\nJk+kvZ/1orB6i37qdcLHRra1mhvRK530rspuxY3osRkRt1f/n06n67IXshBCAyTQA7wO6AX+I26U\n3CalvHxXCDJUF8nBDaNELpejsbGRffv2bdoZtVpHYKmAlxpPViuz28xJ0mvd17ZtxsbGmJycLJtT\nWPo5er+vNLapNCKbmpoinU7fVH8bjUaXmjEJFkSARUuQdwT/b1zl2wsqtmYTbJNoKPQZ0OFIrjrw\nQtgkHJL8bFDyHkVwXs3xqCiwKKE/nGem22SrOsRJGWZANtEiA4TZWPlYPeSQl1MrcRdCEAqFCIVC\nRKPRYupjo25Ej82Yp+cZnRKJRF0t6HlIKS0AIcT/CSwAPyel/F0hhAr8DXDirhDkahaOvBl7iUSC\nvr4+MpnMqn0casVGjB5emd34+DhdXV01NZ7c6qKe4zhMTk4yNjbGtm3bOHny5IYOLi8ii0RbECmB\n0SD5j18LcjkHbe0WhxrSFAyDrxqtGIoGyo8hJiV0gzQESAmKDjNAu+QJBTAc9K1ZRESCgGdNhX8M\nLrCoORhCIAGTMIq+g7Cd4wtKmt3hs0SUAgGpEJFgoWA7jTQT4n6rk71OOx0ySIsMISjfT+o1h1zL\nxkJwc0TmL+eZAAAgAElEQVS7UTeiJ9K1rrIoTYFstLHQi4EQohE4JKW8RwjxwNLNi0AI7pKURSmr\nHSDZbJbh4WFSqRT9/f3s378fIQSxWGxD5pBqe1NUKphec6JkMklHR8eaQuzxYkXIXjOd0dFRtmzZ\nsqJNfDmlgm5a8C9PqVyfFxwacJgxBB//VoCL0wqWBpYjYAvQC5O6zrNWGOYlKAJsQAMZEpDHvfDT\nAHXp91n3saIVpKGC5oAmUXWTuYCF6WgoUuJIgWGFULHZos5hSo2RQi/3hM8jhENGgI5JWJkij8L/\n0gRPOGHaRBoLm7xsZovTzgF7F/vtHdiydiJay8qA29VbeT03YiaTYXx8nHg8zrlz58p6T9/KbETT\nNIvHSZ1PCwkCQ0KI+7mhvweBAtwlgrzcgVa6U2cyGYaHh8lkMvT399/UTOdWemBU6pCqRJBLu8R1\ndnbS0NDA4OBgzbZfile3XAmeoM7MzDA0NERLSwsve9nL1lwhT6WhUICmRvfxmYzCF7+q8qf/X4Dx\ngoKMQloViCaJVMQNYdWBOG7E24wbMzQKyAACcAADV4BZug1AWbrdWTKlOALhuH8WjoNjK2CBFAJH\nau7jhUDFRhE2WbsBFVncbIgCEpAIJJLdyrMI3JNSQQQYUfq4rs5w1plme3uYSDhGLDIMArZbW7nH\nPIAqgrQ722mUlQtDLaPtWnZ687a30ZNFqRvR67N95swZjh49Sj6fr4kbcXmEXMeCnAQ+D/w2kBNC\nfBj4OeBjcJcIsoe3sKeqanHqdC6Xo7+/f9W0xEYs1xtZpFtN9Eujzo6OjmKXuNnZ2Yq3X22tbzUR\nstdScmZmZsUpJ1LC3ByMjQlmF+EPHznAuZkAthqgMyr5+O9m+dO/2s/5kRBWQrhxQBewH2ROuIU/\nOksiufRj4oqvhSu23lvzhJel22xuCHUAEAJpCJSwDaorsFY2gBQCwiAtUBQbaQtsU+DoCqajElGy\nuPJ746lAsEgLO5jEQCeL63yLkkYiECKHobzAyBabsJrCwl2vSeqTxPRnaJeLQAvH82+nx96DIHhT\numM5t3tRby1qvQjnXQ1U60YsFemGhobiayqNkOtZkKWUBvA5IcQQ8DO4R8TbpJTDcJcJsqZpJBIJ\nLl++TKFQYGBggLa2tjWjjmpNG95jqomqV3oOb6TTyMgI7e3tHD9+fMM9CaqNqioR5Hg8zpUrV9B1\nnVAoxKFDh4p/s21IpyWPftnhtz+okU6rqEKghMEIdsJ+oBmmpOAtf9EAfVEYWHrw08AQ7pJGB67I\nWrh7ooOriDqu0IaABQlyKYpGuhG0DYQFmEvpi4CEVuGK9QvgDKgouywoCJxrQRay22g+MgtRiWMJ\n7EWVcINJyo7SIDL0hkaQKIBTFOQpOhliDz1cwyhZ7HNQEMAYPewVl+lSp4nTQoACFhoOsMgWusQ0\nJrOcCv0lz0mdNqeVw4W3k1RfwBQJmuz9tDj3lIl0PS7qlW7vxTJaVONG9BaBs9ksCwsLpNNpFhYW\nygS+nhDuF3wI2AuMAXNA1vv7XSHI3kiVeDxOJpNh3759ZY6ltXgxusSVRtTekNPh4WHa2trWvfzf\nDNYS5FQqxdWrV3Ech71799LU1MQPfvADHEfyta85/Pf/Ljl3XiVuqOQsHXQBOliq+3803F2sBVdg\nDy0JZRZXfI/jpiTSuJGyjhsRs/T3JlwvU4N7v+bnJHqLxG4GxzZ50wMODx+1+fa0ymQOfnhF54VZ\nhbgBipAEVclgUue3GuDTkxpxW2HEEsz+cAcSiaJAMGKzY1uBvpY2mkUzc3kdR6Ro1ceIR3JcF1Em\nlR2o2MTYyl5ewEZFIFFwmKGTAgG6GcfBFSkbFQUHHYMWkhhEiJBBiCSqEMyIPP8a/mNalkL/qcDn\naZcObfZOgvZxgvZr6j5Cvt3joFZyI0opyeVyPPPMM2SzWf74j/+Y06dPo2ka3/ve9zh8+DAPP/xw\nxSeT9QacAjzxxBP81m/9FqZp0tHRwXe/+911tyuEUKSUDu4R8FHckOMU8AvAh4UQ75NSnrkrBNmb\n4tza2kpXV1fFYgwba1K/0ZSFJ8QtLS0cO3Zs3dl6m9VIZyVBzmazXL16lXw+z+7du2ltbeU738nz\nF38xy/e/vx3TnMeyIli2jqPYgAPbwq7QqrhC3IC7m+WX/h9cur3g3h1wo9uWpfu2Lf07DIQgmpKE\nhyTmM9C51SGzqNAclLRokjc9aDEzM4KW6OEf/5fOqw7Z/Mpuh8s7HB76bBhMUAWotkJHyOJqXGFr\nQJIuSHp1iSMVEpagO+rws20ZZgyFexy3VtXOtDBlCf5wy2EeNQt8MpBlwTEQosBT8gSqsBkUQzgo\nnOcQ07KTVpGgkxkMGWBRtOEg2MIsr+E7hMkxTxvX6CFMngRNWAIMFDqkwFRiOECSHF3iS1ja18gF\nHkGN/geEeH1NvuN6TlnUsnZbCEEkEkHXdfr6+vjUpz7Fhz/8YV7/+tfT3d3NpUuXKn7dlQw4jcfj\n/Pqv/zrf/OY32bVrFzMzMxVte0mMAV4OXJJS/oeS9/AB4J3A3SHIW7dupb29vVhiUw1ef+NqH1Pp\n80gpmZubI5PJMD8/X9GQU1h5gbJWlApyPp9naGiIVCpVHG4qhODhhxf45CczuOcd78DOAzaoDSAc\nUCS0Czfi1XFTDAlgBzdyvDbuAp259Lu+9O8ccEYSXICedkm0WdLUKtnWLdF0yddOaezplYTD8Nyo\nwp/8zwDBlp3s3aVyTz/85T/r/NKPmXS0S/obHRKGQkiVNGiS6wmFnQ0W15IaDzTaTBoKEeHwqh02\nv7XH5Mxslr9O3KgOsSRoAoSAN1gBvqTlMRQdSypkhcL3eQVn5HE0TBQkQQp0OIuYIsBOeR1bqlxT\neng1TxAkj7104aljLZXZBTDQCAqTnJgBVJqcOApgS5UQWYQtMbs/ztb5R9CyKSytH1v9t0jlIaSo\n/vK71oJcz+kUKWWZyCcSCTo7O7n33nu59957K95OJQNOP/vZz/LzP//z7Nq1C6Di1IgQYiduiKID\n+tK/C7jXk2Hc9MXdk7KAF69JfSX9LDwhHhoaIhqNEg6Hy77YSp5js6YqeFUWly9fZn5+nv7+fnbt\n2ss//mOOT34ywblz2RXen4G7P5mgujW+hHEX5SzcnHAeNw2xDffvOq7wtuO6923gPLRedSAvUJG0\ntsJP3m9xJaZw4mU24RA8/YKCIsBxYGpBEAlDwoYWzWFuUeHZMcF0UvCX3wqwY5tDT6MklpcYNtgS\nwhr8dK/N9rjknyY0WhTY325zsNXhyUWFrdjsRDJqKgSEJO8I3tTk7jcKgnsdnSQO46qClBEQIXY4\nCo5I4+AQJsqs2MM5kuyV/8AR5RIHeJ4mkuQIo2KzU06QppE52l2xEIKoSGEjiBoZApZNay6Opkms\niIaOSUGzkfoIQhYIZK5B7rtgfwgr8AoKLR+C4PGKv+PNmDhdywqQWu7XywOXjfZCrmTA6QsvvIBp\nmrzqVa8ilUrx/ve/n7e//e2VbP5+4KdxV0GOA5/CTVn8GO5qysNwlwlyLWfkrfeY1VIWUkrm5+cZ\nGhoiEolwzz33EIlE+MEPflDVc2ykZ0YlUYxlWUxMTDA7O8v+/fsZGBjkt397gS98YYp4XGDbAdwG\nVI24CqoCihsRbw1BWHXP60kB4aXSiDYJOwXswY2SFVeAgm1QeABXqC+5P4GvSVragUZJY6Nb2TA7\nKzhy0CaeEoRDkuYGt15YCIlpQ8EAQ8JMOoCTUYnlYXubw9YWSUiFoVmFo7stCpZgLiN4db9NSIMH\nOhyOtxs8nxT83XWd78+rLFqgmM38VPA6rdFWko6gPyDZE7jxWb/W0vh8yABHRUEQlgJTKBx2Wrim\npMkLC0dqHDN+Bq7u40rvPMcbPkZUpGggDVKg4HCIZ3ne2k/GaCSnBUkGorQVFujIxWkpxGnPLKBK\nSHYGkCEFicBQFQIZBzEPmA6QRRePoS88hq0OkOv7JujrD+/cDEGuFZvdenMzqywsy+Lpp5/m8ccf\nJ5fLcfLkSU6cOFHJ/L4LuEeCDjyOG860AONAN25Ic3cIsseLOcZpJeH3hNirSriVJuHV9qfwBHy1\nyKPU5uyleHbs2MEHPjDF3/xNnkLBREoFN7eQWfoBN9RthdYWGAiBqkJIh4yEbA7MFDQ6sKMBehvd\nIFoR0Cpp6oe2oOSqJVCnoP+qJNME2Szs2e0QbYaFBcFb/53JkXsln/x7nfEpgSoFP3bY4tqcgmlA\nKi8Y7LOZSAoypiC9CLatcHTAoqtJ4mDTFICkhNfvsfi5fTc+N1XAd+Y1DBuuFxSuGwLDDBIrdPJr\nOcHr22/+jFWp0OIotCBQEQSkYFrR0KXghNXCorBpROEhayvfiIyRYDuj5u8Q1v+QsJhEtd39yUoH\nyGhNBByDUL6AKiWD6WtErQy6aiJUwHYIZ0ySooHm+RSqlYeC434NXh2eBCxQzSHCI/+O3J71F5Hq\nWZA3uzl9KpXakFOvkgGn3d3dtLe3F8v1XvnKV3Lu3Ll1BVlKeRm4DCCEaMJdRbFwV2EKnq36rhLk\nF3PQaeljFhYWGBoaIhAIcODAAaLR6IqPqyYPtxGzx0o7+nKb8wMPnOCLX4zxT/80R0PDJb76VUk+\n79WeCdyI2OBGTsIBNQ69O8G23Ag5KMA2EBMzyGbNve2FOPQB9za7u5qEuCPZqYFecGhrF/Q1Osxs\nFYyNKczNC3bvcXjTL5m85lVudPrwOwwmY4LLIwqm5aYfWlslH380gGGBkpb0brGZyyp0b3G4PKGg\naA7He21+6f7VP6sLSYWRjGDKUtAATUKrsPj2osqRJpvW5WZDIdgmFXICQhJyQhCVjRy2LWYUk71O\ngFdbzQRRyOoWmgwxxW4WjP9K7+KfslU+T4uVJGBLDusXGQvtJEOErtQMnfNziAAU9AC2qoGwsLIa\nzRezBKwUKra72Fkqxt4ukwdVnnNPgvrazXMcx6lpFFpLNqOPRel73eh7r2TA6Rvf+Ebe9773YVkW\nhmFw+vRpHn744XW37VVZCCEeBH4KN32Rw9XgFiHEL0opL9bnN1Ylt2PQqW3bLC4ucvXqVXRdZ9++\nfWt2mPIes1ljn5ZXTqxkcz5zJsvv/M5lzp9PI6XO3FyaXC6Me8R7z+Vww3GxVB4Z0t1csaq7PwBp\n182GokBIQFCD4Qzc3+xGdwGJieACNmazQjwmmZoW5LIC25Js6ZAcPWLzMw/deI+hIDz7gsKT51Qa\nIm4Afnivw2tfZjM5LzCcPFvbIoTiAlUVLGagu1Xy0L2rf05JE8ylt6MCmgIZQ6VBc1AEFJxyOwhA\nt6Owz9EYFzYp4aBKwZusIP/GvrlOvDmbZXv+L9iZG2WsYTvPNW9jSLTzKvsJHE0wHurGcIJsic0y\nOH8NPW+hdEg020IBTFUjMONgKyqO4iqwknEQXsbIE2Nn6XfTQf3nE9jhTpzIIZSW47D9VdDcU/a6\nal1CV8tqn81svbl8ga8aKhlwun//fl7/+tdzzz33oCgK7373u8tq9CvgD4D/B3gtbqe3e3Gt0zG4\niyLkjbbgrLZLHLgNimKxGIVCYV0h9vCi6s2cw2fbNlJKZmdnb7I5f+MbC7z3vVeZmYkjpQ0EiEab\nUJQUjtPMDTeGCRQg0uJ6n5Wlz6Yh7KYrlvLDbAHSAiFspKqA5UBgSawXbESvjdLuYEuJ2gD2/QaX\nXgignwoS1EEokuefV/mHf4C3vc1CCEim4UcXVXq6JcpS76Dnriq89Y0mXzqtUTAUFlLw4wdtgkHQ\nVcl7XmOirqE7loTukKQzJPnuomuA3hq0yEmFLarkBzmFqbTCDt3hJ6M2UQWaEPyqFeBx1SKFZL+j\ncNJZ6pMgLAo4NEuNsDnLzy2+m5CTAKA1P85M6JWMN+3iG8prsAIarZkETYkkk5FubCvAyxLP4MwJ\nzEYdxZFYhoowJSIAjhAgVZw8EIKAdFjyq7jnRguYgVDrBGJmApl9Bsv5IgXRyVDvb+LsfJCGpYY/\nlmXVTJDvpHl6y0eIVct6A04BPvjBD/LBD36w2k17ItMspXxUCPHbwKiU8jtCiFO4yb67R5Dh1pvU\nr0cymeTKlSvYtk1DQwNHjx6t+LEvxqDThYUFLly4QENDQ9HmLKXkkUcm+f3fHyeXm0cIZylXnKNQ\nEDiOBozilkGA69gwl6zINuSy0NwEs1PQ3QWhAEQdmgdDpLMqStqiY8EgFtBwXtYBiyZKl4nabbtr\ngQEHRThsefMs8icFyY+24SQkF6cD3NOq8fzzGgsL0N7utqIovUL3jqm2RvjgL5rsbh3m2fk9OFIj\nGpK89UFrTTEGaNGhr0EymhW8sdPiqZRK3pJs0wzCEbhQUGnTJBfyKjOWwq+2mqgCtkiFN1vlEfHT\napon1TRiyQj9v03+EY1OAomK4piErRxt+TijzX1klQiOo9C+MIojFMJmiunmTgxFJ6c3oOVtNNMi\nH4kihEFTPIEdVEDguveu227XgzxuYZSGe860QKQFmA6iYKObaXSR5d7zH8C6uIX4rocY2fO/M7+w\nwOzsLNPT02WtTIPBYNVitRnz9DZLkLPZbM0HvNaCknl6zwohosAzwM8LIc7iFoKm4C4S5M2cEFDq\nXhscHCQcDnPu3LmqtrEZY5w8EokE8/PzFAqF4mKilJI/+ZMp/st/SZJIBHGcBiC1FB17E6qzILpA\nSYE9D6igaxAMw75+mFuAkAIhFZw5EBY80A+6go1C26s7MGcNjmaTXIyGGbtmIE8EUPctLUoZNkoH\nyHFB/NkmAqaFYwjYb1KY1vhqcI6fpqsovM1R2Nfn8PywSkujQzIt6NkuaW+RqCrs6cry0y/PILQw\n4cANwV4LRcCbuk0en1UZzyn8yjaTo+oM86kUX5Gd7Ay4x0lEkUyYgkVb0KHdfMU0K0xOq2k6pY6K\nIIVN3BxeOo25VSE/aruXK42DzOttEHDYloshpcDUdGab28gEG7jW0U1XKoN0DPSsTablIQLaAmrh\ny6iGDQ7kVZ3czhBNQxnUadzUhdfdrgtIOeUOR8eNpDVjmo6r/4OW3BDnj/0ZnVu3out6cTDA5ORk\ncVRTqUiX9oRYic2IkDfaJmAlLMsq1vbH4/G6bb25xH/GjTn+M/AI8PPAB6SUSbiLBPlWWK2dZiqV\nYmhoCNM0GRwcLNY2Oo6z6XP1KqmyKD1RtLW1sXPnThoaGrBtyatf/TynTxeAVtyjN4J7/asBWWje\nCdFOaNkOagHsHNgxaNBha5d739gsNDW4VZKaDtMJyFugaGQ1lbY2iRHWabqW4vh4il1pndi/zjD9\n39rIN7ifpRwH61MaaoOGCVgTApwAWtQiu6ASuTdNa6t7cAoBv/h6i++clkxOCw7vdXjlcRtPC4QQ\nKAqEK3SaP7eo8P1pBQmc7HR4sMPkXFLlqXiQJjsPuAuHqliKziWoYuX0VUbYKEtVFwCNqFyLHmN7\n8gwqOSYj2xhu6qMnMU5jNsN4cxfYgkS4kYXGVkxdoys5z+WeozjPPEvPlXEsW9I48jkCWRWZc9+/\nuUUl84og2oztlr55F0kCN2Uxh1vX7b1MyY20hgTyoF3+Lu36/0Dd/nurDgbwBp+W9oQonQDiDQYQ\nQtxRKYt6biwEIKW8uvRrCngTgBDid4GvwV0qyNW6ipa300yn0wwNDWEYRrFBUSkbyTvfSv+L5axk\nc758+TKO4+A4Dr/yK89x+nSKG/5lr8lEFEjDtsPQ2AnBJa+zEoRIAPQ2aM5BNAzZ/FKhxZJieSv+\nCiAFDpKMrvJLAza/8FALz2Ytvvx/zSCHDTq+W2DyZyPIsMR+QkGEJIFtBVRFIgyJEnVo+YkUoV0F\n9vRBKrVl6TJT5bunVZ4+ryKBvm6b4CqBVN6EggnRECumLa4mBF8Y1tgSchXtcyMaokESDUAhFySV\na+FQq8OQqRAUbqXZiQab1iWdGMPhXxUbE7hXKuySboNOUxro6Ij0s2QD97HoXKRDO01GD6NaNprp\n0GnO0ZqKE1gwODg9QqytiVRbBKELAhmFnS9MYKkammViRRQmj7RgNGwlNJdn+7/O0vo/M8iAW/ot\nxVIKx9vdDNx25n3ACG51Ygj3pBnDTXMAuyb+mmRkK7zu34Nafpjruk5ra2uZecLrCZFOp0mlUkxN\nTRUngAQCAUzTJJFIVDRmaz02W5DrMUJemgoCN/oTCimlLYTYDryXu639pifAnpBVs4rriaVpmgwN\nDZHP5xkYGCj2bq0FG0lZLF+gXM3m7N3fsixe/eoLnDoVwy1Z85pMeMv1O0HLQ7QbRWRAkThy6VrY\nW9MLLuXfmsOwvRlyi5BSwbJhfxdomhtKBgRqH/xTp+ALEYVgWEG+fxvRzy/S8lmDzH5J9v4AhqKi\nBy1XjAEl5NB6NM6WNy7QYqvsG25iMuZGac9djfKjlELXrz+GCBmcmm0jPPxLnBx0X1M+Os3TTd/m\nhfEmzv/oXsKynZ7INt78QICWSPnn90zqGYiM4YTzhK0fo5DvJZZR+akmi5Rlg2GDAb+8xWLGEmzR\nbphDpnH4vGrRKN1P7xuKxZsTP+LfX/0NpDGDNFSEo6CLIIalET/8BSKF09j289gih2rbUFB4xbkn\n0S2LLZPXUSybZDiK0RBEKgqq44AmmD7WiTAlgZSFGdKYfPlWer4+iWJI0JfSMqVLCTauIF9lKeu4\n9DXPcqOntACRc2j+249iXThN/uG/BX3tywqvJ0QkEimzA1uWxfXr15mfn2dqaopMJoNt2yuO2ao0\nCNpMY0i9CrJ0c4UrEcBduAHuIkH28Cotqv3CL126hGmaRSGudT76VnLIhmEwMjJStDkfOHDgpten\nKArvfOcsp04J3BKI/NJfQiBybhhpKyD6AB1kfqlPuzvWCGcpEvaiTUXA/b2Qb4Z0HtobYMfSjh6B\n5v0OuXaHVEgg7AD9IRV1QJD4QBsfEwXOtxh8rSEFP64x/t+CCKEzaGkUzAJtL8uzy27g1wvd7N4W\nca3WwKXMIl2/+ikQbi9jZfsM3235JMEf/TiBLQaTe79MKh3hX88O0Np2HjTBhcVOvnT2x3nny28o\nclr7Glboe+QTB7GUKVKBy6SUgwi1BVtNowVaUbL7cSTsDTrsLdEqpXAeLf053mpcJaftZbjpjYTU\nbfRdfhcBx0RaGkphEVCRwe1oTpLoyB+gH/8yh6c/znNBFYnCg5cvEjBNt5zYdrvlh40CuaYwwYKB\noyrkG3UcTSG0mEfJg2ZDviWAFVYJpCywwGkBJceN3iAKrvk2hSvAXtVeHvdiKLD0b9P9TrUnv0no\nY28h/+EvuCWKVaJpGuFwmJaWFvr6+oCbo2mvsbw3tLahoYHGxkYaGhpWPA5faimLkZER+vv7/xr3\nNLqAm3hawL3GOczStBC4iwR5eS3y8kbqK5HL5RgaGiIej9PT00NfX19VQryZRg8vQr569SqxWIze\n3l727Nmz6vOdPm3xne8o3LgiagDSEEhDR/dS8x/hXus7CoEGDaFZ5KyQe5CrApqdG9f/UQc6FVDa\nIZl1c8e5Alt2BcgegESLZyJZalJvwtagjSIkcQ1+UzQyaducHzBp+7U0vU9FGRQJjJdPsL1L8guF\n3fQ65WFt8sS3YHkON2LQcqiZRfEkUrHIZTSEcNA0B0cKok2zPDP7LCmnhagyiEAlrX+BQ1vnuDw/\nyGSyE3BoD84iwrNct9NEdBsrOs7LwyOEs9/FVo9gBH4PtXCB0PTb6LHmQUoE32Tf/N9yqvU3EUhQ\ngghn6dgRDkgbhwB6YQyESt+2D9ItLRwcmpVfg+Ao5BddLVU1NKkhCGPpGVTLQstb7odnLmWEVLc7\nslqQxahYzHGjYX+w+JGX4+WPVVzRLuDmm8EV5XPfQf/cxzDf+n+stcutynIBXSua9hrLT09Pk06n\nsW27OCA1WlKS91IS5KVqqUbgKG601IzbaDaMG4485t33rhFkj0pytd6lfzKZZGBgoDiAsRoxrrYb\nm6Zp5HK5iu5r2zaxWIypqSl2797NyZMn1yw7SqUsPvKRpeRhsXBMASLQHgG9AC1LHebCAQIq3H8g\nwamxLlTVxG5RIayAJlDzDro5g7OjFUME4dKU+9MsoAFSPd3kG7fcqE2TgJCkbYVo6ySKavMpBw6b\nbXw818S8Irm48CyxXwzxRHASgeAFJP93+Gl+P/sAnfKGKIea8l4KtATBpJjnhWd3c25OIxjMUcgH\nsG0FTZWksiEa2y8yHP5HnPQ21BfeQ/OhLM3hGd566G8YS3RhSpWBlmEUKXly/gEcS+MNoX/intAQ\n0gmgOM+jOs/BokDYaSjIok8mKOIcmfkUYSPj5to1HQpLRdIINCeJSBcIP/YLFI79HnqHWwpp9f9b\n1KkfMr2tl+f7tmGpKtG0yYHnLlNo3IE2s4itKrT/IM7c0VYU00E40PnDedSsW23htjHVsAdUME3U\nmOMexgu4ueMArgh7nfQmcA/7Zm5EziZgSQJf/iTmv3kfRNavmV/Orc7Ty+fzxUXEWCxGPB7nwoUL\nZSIdjUY3nMYo7dWcSCTKGgTVAwMDA0gp31rJfe8aQa7ErZfP5xkeHiaRSJRd+mcymQ07/CoV5Ern\n6nk257a2Njo6Oopt/tbive8dYmbGwg2DS2zQqg5CgwYFpONGfapKS4uD2qTRdlzFQWE+I7FtByT0\nWuO89TWST4oAsaksXJ6CXWFoVSBvYT02CcfbuZHbYCk6s0FxiBgOs7rkXaE5Pp1tZr8M02xJvhSY\nRkFBRSy1SLY5r81xaKKH555X0DTJwP0HmWmbLn9zUnLm+zvJTbWjtI6RSUToap5CSMnCQgvBQIFX\nPfAthF5Abx2n9Z5/IBC8jK4kaQpKtnROwNJsPBXJz+z4KgHbon0uhZRREAGQEsW+gJTd7iTWkq9J\nOJKWwnXIR8BJIoMNyEAYYSkIYxGlUEBMF1CtfyEy/j0yb/wWMtqD1fM60iQ5pz5Bw8Ik4axJoqmF\n57c1jyQAACAASURBVPYPEu64hwOf+xKOptN0fZaGCxmcoIaeNAnOmaCAHRKIRYkwbeyBZuwfN9Ge\nMtCfzbvC63l4POHN4qYxUiDH3Nyz3AXSxk0/OWn0R/8K8y1VGxpuyVknhCAcDhMOh9myZQsATz31\nFEeOHClG0zMzMwwPDxfL10rL8SKRSEWBknefeoyQpZQoiqJzw29ZWiNT2iv57hFkj5Ui5EKhwPDw\nMIuLi2UTpz10Xd9wD4xKp32sJcgr2ZwNw+DKlSvrbndyssBXvrKA+51qLOUfgAAUL6+XluqF21Es\nnc7z5GQT+a1gy6XPIZ8HKckvXue9P3uIV+QsfuHvcqQbJLQsGRYUgZO3IGsjNIFY0mQFaA8nCWds\njEZ338og+UB4gr/M7UIIt1zMKu6P7n+vZab5evws1haJ9fR+es8dI/Q736Ag9KXtWlg5ndnpEIe3\nRAilezj8xv+KUPPoAQPLUVGlSavuOuUkBnr4y0vdQWXxeUCiLP1bwUYx3ZOTzBkoprueIgNBCpGf\nIZx4juIDvcoSTSDVRoTQEaZN9ug/4DQcpOGLL0MsZpZW3gTk80T+9qfBFIh8jnTfXozX/yyxPQ/S\n/P+zd95hcpRXuv99X4XOPXlGMxqFURYCSSChANhgwASDwWvwLsY2114wa+y9Nvb1ep2u7bXXAXsD\n14m7a/CyDuv1ggMYA0vOKIFAQiiN4uQ807Hyd/+o7p4ZIcEIJC6rZ8/z8DDqrqquqq56+9R7znnf\nTBbhu2yvFqRlkVnNLSR2tiP7Ie47gDPuoO2D7BOIogJfYdw7hL5ew/poDOM3IpyW1GTYgjHmh/s6\nUetKQeCAtxuUJBzwieloGx/GveqzU2vgnhC+7x9zV5sjZdO2bVey6f7+forFIkKISe14yWRyktv5\nxHs5k8m85QC55HnpCiGEeo32rBMOkCdmyBOLYW1tbSxatOiIRqdvhmvI4Xz1DjfmDOFNMJVJvb/7\nuw4cx0IpjbBYG1Z20ukkV36ghT88ZzGc0/ClFt7AmsIPinhY6KoOX0VDEIhEEAP7GR6xue1ft3PR\n+RrvPKWG32/VUEUX4jpquEi0LooV0ZG2QjcAIVjy8iiDZ45QtALww6RTxgRO4PNHY4QzhODiwkx+\nm9iHh48CqlWBA8ntJE4BIRTBKd2MbNlAGznK7H9hNEH3lml0H5Q064J5Z/2BiGnj+xqa8NH1UPq9\n/I3K0gTF+FdcBv8SGCsP09fBb8UtDmE6YTY+rGr49+L7ucd9D38lt3A29yLHkxaUb5Z0O6KAAqMR\njJoS91seSBKQB+HkwAmdWSPDXUQ6N1PjjFGctxoXF5OAtBfFnudR/egOQsm3UjJQ/r3yQVglHjlb\n+i3N+sS+axG0tCDsMdAjKE3D7e7Hd8DQQDcJfyRV6HsYBIQtcQFQ8PB39Lzm9XS4eLOU44QQRKNR\notEo9fX1ldcnmp4ODAxUjCgikQiJRALXdcnn8xiGQSaTect1WZQ7P5RSaoKVEwCHgvRbU5/vdcRE\nysKyLHbt2sWmTZtIpVKsXbuW5ubmIz76vBkqcYdqKA8NDbFhw4aKm/PixYsnZSFTld989NF+wudV\nAVSBSCCNJPf953Ru+ESU6un1JJsEBEWQHozswOl6FH/HCzgbnoTCIAgHdAeKw7ixKC8+t4dUup5n\nm9pouWouCeVBdw5qY4h3tTGtz+Gs7UOcsXWY9/2uhw/uKxC5zUNpAuWD8gVyg42GwhFh4fNtVjPX\nWPOZGzgsCIrUMwgolCdRvkQaPk0n70OVtO+LY3E23b2avr3NJE14YJ2OTAwQBAJdU8hS8U9NcnIO\n/w4mtR8oUClM6wM09C2nttelang/lm8SYOAT5U6u5hl5FlWJUW6t/RnrtLdRJI6ndAJfUszr5JWP\n51kEGLhGCwDezEsRngIrCBWMPEp0hwIhqR4eY9beLrRML2NiBEsUqPISnPXdX9P0rz9FOC74QUgp\nlOqxfkSgykIeBcaLdQJExkPVNoT1RNslv3mY4hg4BShkwS6Cchif7KtcTEDg4+UOlVGaWhwvo4Sp\nRtn0tKWlhQULFnDaaadx+umns3DhQlKpFEIIXn75ZdauXcv69ev52te+xs033/wKcflXi/vvv5+F\nCxcyb948vvOd7xxxuY0bN6LrOnfeeeeUt33LLbcghPihEKKqDMZClJ8vuVAIsbi87AmVIbuuS29v\nLwMDAyxcuJA1a9ZMuRhxvAG53Cc8NjbGrl27MAzjVTWTp5qBF4t26JhsLKM8zhXIOJ/+XIJ7fmMx\nzdhL+74x0GMwowFG21HVKUjEUL4P21+E1WdCdgSA6sIIY1qCm79/gEEG8f50MXx+GUafhXh8iDW9\nGc47WKBvb4FFi9LsH1bkkhrVf1DY2y1yc3wSbQr7JYW2RHC+VkUgBilg8XTkGQqySKAUrnCRukC4\noIKQ/vC8EAA1EdC3ZxqBJ0lU5Vk9T6c/4THWPZvqhj6EtFElaDGxiZRa/CQSJ5hJTIwRIJEihyCC\n7p9P1VgvmrcZDw1XCRJmL76tMeI30y+acKVBDR54nXxf+0tOFZtJJrIsyOzgTJ5FVx45I01H1TcY\nenE7AIt6C0zLC0RZhEOCkgYi54LlIxQsXL+TJqeO0d4eGu/5d6KZPNJxUbF0iehV+FGJZoUcvjN/\nAUNXtdD09Q3oO/NhxlthHiUqNQ3vLxvx79uL/9IByt2tCrDyYCbC/fCDUFhJ2CG2ezaobfsQZ5yG\nvPkW5Oo1U75234p+euVsWilFMpnklFNO4bnnnuPss8/mxhtvZMeOHezcuZPVq1e/5ram4qVXXu6v\n//qvueCCC45qX59++mkI1d08IcQ/KaW2T3j7I8C/AdvhBALkIAjYtGkT9fX11NfX09raOuV1X68m\n8tFQFsVikdHRUdrb2ytuzq8Wr+YMPTHS6RSghR0AyqU8CLL/APzd3+9EDe8hqkWxfYdgoDvMtmIx\nhNQQho7KjKG5WUT7TjTl0+QXOOWUJp5JJvH6bLjzZfiL03BbosgPNbIpOsL+9YrrozEufVc9//RP\ngxSLAVVVArFDMrDPJfJOgSEMvuzVs0TEeUkItpsd5IWNVBJHhD3QvjSIRC1UINCCgFzXXOJztuG4\n4No6rm3QuX4J9ekqWlsKDO1ZwNxTHydAoBBEsKhjGI0AHwPpn0mj9b/JFKPkVTcJ2Uh1JJSZ1/zl\noc67EghCLh1NJ+LmWFJ8EQdosXqIBwUGZC3dkZnYmsFgtJHftV7Bs/M/h65X89dukjkIGNhB/KkH\nUbaG8MevnUCBVu4bBih4VK1bR/XoRnBCnp4AkBoqUQOFEQJdoKrT7LnobCJ/+h4c0cvI9/8HdVdd\njzbghNsREjQN77wr8c9bhXBuRv3xVyBKxejS6HfeC5szHCAmwPDAd0ugrMDo6iD4xEcR9z6MmKIf\n3LGkLI63OH0QBKxevZo1a6b+gzMVLz2AH/zgB1xxxRVs3LjxqPax9OT7GeBtwN8KIW5WSj1ZejtK\naNEDnECArGkaa9eupVgssn379tdeYUIczwy5POZcLBYxTZMVK1ZMaftTqSx3dkI2uwDUc6VXyi1v\nJv2DLj/9fS9jZi1uVELMhOwA5Ud5hcDIZThjqSB2bi3BmlVcVDVC+2N7aGqKs2VEIGqiqO4cFGyo\niRAEBqQV9uWKW4RiVzDEVR9J8ORv88RiAk0zWD4LRJfGZZfVs0aPVI7FVR5KqAqHDKGqmaF5NGn9\nRFGwqI+BDavYurUKpXsMblmEGG3lMc8h3dPOe963mRQjpTUVGh4aHnFsBAWQz9A+ZPPQnlakqEcp\nOH26z+6C5OLUTKYbfaVEVuFj8pL4DI0jD3BZ/h6Wqee4M30lw7IKheDizD30+k0s695MoKfZ09zL\njrpqil5ASmlo1jDC9RG+jyc1AinRfB/pukyoXYbH6TolmlhWvieRH6WwYDbdK2pxG+PkTl1AJqhn\nphhFEiN6sAVntBkj34FmBoiYif2RG/Eufh8IQXD2VyH9CGqsA1FKkxUwokDq4T8sDYoemHao2eED\nwnIxBvtQe/dMGZCPJYi+GdKbRxtT8dLr6urid7/7HY8++uhRA/Lw8DCETtN/FEJ8GfiaEOL/KqXu\nIBSZGSsve8IAMvC6NZGPpY1TOQ4dc66trWXdunVH9RmvFXffPUxfXwxIgjcCej3l1jetqo/BogWx\nNCxfApEIoGBoANp3QLHAyQsi/OK7K6iv9+lzdf6xvYbH7pEsy4TMrLI80CUirpWgXpGK5pAlEfvn\nZQ/b5ijinxW87382smJLHdu3d9PcrHPGGTGCIGDnzoB/+7caCnGd6JdeQsU80EK8iqJoYhgTD50I\naNC0aiN9Wz7MwPOnYI4IekYFy894lNY5u9i/bxYnLWqkaVpf6WdF4mIgCPu7lRgl3fghpvU9gi4j\nZB348QsGb5/rs9m+mTr9XYBDgGDQXcTm4mV8yLoZGcAcbz/Xj/yEYa2WqPJoyXUQ7ApV7XxhcO2D\nf86d596GVxX+oPr1C8EP8IXA13SECpB+MF5QPBQbJmqKCgUZ8HqGSb1QR/+1lyHH9qHFDxDYc2m0\nLsS4/hIoWrjVM3FtC5SBvfZd+I88gjZzJvr8+Wh3/Bbv6j9DHTiAE/hkPR+pgbKhaJfamBXM0Evd\nFoDjKrSijfrNbzBWr5nSD/9/FUAux/FQfbzxxhu56aabXteTwtDQEIQPLSil/lYI8TxwkxDCJPSH\nGS0ve0IBMhw9lXCs15nKmPOxiPvvH+Eb32jHdU8BohD0gJcAYaEZ7RgLp+EPN8O8mSEYu24oMN86\nE6a3gvKIr1BU1wqGPbhwl8GAa+CuncOe/9xN0nYo1MdRF89DDbtgupgzPaQWKt6kySMIcAmdmn8T\nGWDZ8hRn1ISXlBCC3l7FXXcp+vt1hoaq8D71Dpo/+SzJmRnS1VniAnTsUndyqUFNusSndxK8uBQ3\ngOo4nLR0C5G4xVBvkrGxKpqm9ZXOgppQwAMQmHqGdKyTgj0XT4GtBDENsmoB9+bXo5xN1BkOL+RW\nsqKmB0PqiNJNVh2MUR1k8GQULx9HiYCckeTxmW+jK9GI0/8U24sujXUr0GN1FM/5AtqDf4P0fUQQ\nIBQE/mEq5RXF0xJKDwKWJGHZJHd3Uvvkt+k6ZzqReXGqH/4n3M5fEO04EB5XOg1VVahMluyV78U1\no+D7JD7zGRJ/8RcY6zeh9u9H+8UN5G/fiEKQcT3yKkABNTWgV5Um/gDPBSeiIzdsQO/uRhziGXe4\nOJYgejyn9CzLmtKE7qExFS+9TZs2cdVVVwEwODjIvffei67rvOc973nN7Z999tls2bJlEEAIoSul\n7i2B8h3AUk7kDPn1gN/rWefQrNrzPPbv3z+lMec3GoWCz/e+14WUDun08wwX6iDWDMpC+rtIpnIo\nVY910tJQDk0FYEgoa9CaEqpMNg0p/nZzwLzZimFPkNBALZ/GyPO9FAfzXL68hsee6MLNWVi1oK+N\noa6MIwRohGO/CkEWDwQ8Ivuor+vHxuMcaTLal6JHjbC9L8DPeGRGYcefr6VxySDv/N4jyKYChooh\nRMiTKhQy0GmI1FB7so/eLrFdhZVpxYy14/omsbiFUgLQESJseytTNQIDKTyGi1VEJeQccJXi+aGw\nhWFavJ6kfiHLE500JwvMapqP6E2AXwh1HoIAhcCVUcZis6m2d7K14SQ6k9OYOXYANdJNZ2SYznU/\nZn56FeQG6E5PZ8bowTBjDwSupWMG7rhCW3lazo2gdIEY9GHMBaHQHBskSAta7+1gz3XziD6/H9kd\n9iQrgEwGLwiQ2SxusgElJQhB/u//nugll6C1tiLa2jDOOZkqq4P+hwfIDgUEhK3KLS2hKp6sh3gA\n8RhYvS56926CbJapxLHmkI+XsNDo6Ohr1mYOF1Px0tu3b1/l7w9/+MNceumlUwJjgG9961t8//vf\nLwIopbxSq1sv8DYhxIcZl4k6sQD5zYwyIPu+T0dHR4WHeq0x56ONw+llZDI+rutTLNoUVDVULYBA\ngPRR5hmYjUMM2l0QmUnYL6UxPnUgwmfazduxxob5pxeSfOGvFqIIezdV3oWihzG3jtTmAVb3W3Q3\n+XTMT2JvGMZdIjDnRQhMiSZ8sAO8QCFj8LDWybTqITR8XhS9JOolL9NCz+gMIulhhK+IRW3y/Qly\nXUnSTXmKQlBPDp1C2NPrzGPTwytJRGHFQp9ntmkM7Hw3nv+fzJqzAXQRctlKY7jz3TS0rEOYL5XO\nTASsa3CcegYdga4rWmoVQ5ZACujIa7ynzeXRTALXMznXjjN78V1E99yALOxGaQ0UGj7Ic7WXcnDg\nea5c/2nGIlVUW8PhuXEliWCUWZseI2I/AEoxK/DYsmAJPQ0NnPPEM5iuE8pxKMAVKDsOvgG+i4q0\nIOwewgbmUrYcEIKyHTDrX/bj9ThhwTMoaTML0B2H0UQS34wQlGy6om0Wo1u/irp/L0OPDpPf3k/u\nQAGJIlKqBcvSw4NSEI+CKQADXA2idhH/sQdRixZN6To8VsnF8aAsyuL0r3dKbypeem8kDjU9nth3\nrJS6fdK+vKFPeotF+aI5kuD8a8XRiAUJIchms6xbt47m5mbWrFkzpQvt9QgSHZpRGIbgwAGLolUL\n6aVQNt/0dZQHnh1FzGnD9HI4KooyIyFABISWy9tegMwIuEVGunt47G8OYvzlJRQSMaSu4QMrTY9M\nxsWNCoaadaSmMKMBQZdDcaePmmfQMN8Lh5IV6AUPLe7iYZBQBWJiBDFfUbNMhz+2Uhwy0WIe8XoP\nI+ZhJFwUkFJjREQBVZIIDfT9zD19Ay8+tZB9nTVccp7H2tMkycTFPLu1jS0PzMaaERYL+0YM/B6P\ns5Y/RCAPogXz0dVZXLPUww3guSFJZFRgyADbh1EHdg/u53T9eYaYwT0DTby7cR4zT35g/OQqxZoX\nf8zJ2/8VrChzhzp5bMbpxEcLKN+gaaSfeDGPEhpCjyJth2U7XyI+MofRZJppA/2AQKl4qE1cKmwi\nBLKnF6VpCF2H8tNV6XuRloIRG9cribIpCCQUpaTfD/CtHJpfIBZtIjbHJnWeS2HfI1g9Q9TNgZFn\nIQh1oyqiq54LjhNaHeoKlBZqIgUOiJiBPLCPoyPq3ni8VaU3p+KlV47bb7/9dX3GVOKEAuRyHCo4\nP5WYqo5yecx57969BEHA2rVrJ41xHovPmLj84VrfnnwyRyYzByVLeoteEKq1CQWexkghASKHHU8g\nhUI5FgSS2hqN4WofNo9ALgNFCxnT2bd7mCueeI6D71vLUExj8WWtxJ7az9NRj5fHLKLpNHgK5Sr0\nJp38UzbeQUHVc1n0Bg23A6qvcBFxECogKscQKKSmmPcnB7BHo3Q/1oKedEkkcyQbC6Sm5TFQxMUY\nqiL4qxCGRc2qn3FSdBbDPbOYv2gJdbNfQKgYjreYdDxLa8t/oGl9xOInkyuej+GfB55FNPdJdPtK\nlDBx4l8kqn0c14eGkq7StOGf8l778yB0JC7rja+yM/FxZsbGK3DGiz8isv7bGF4BGficlOsjW9DY\n3LIcTzM4d//LYZudFkETgkCayMBhQVcnODboEfwFZ+HOv5To7V8Pe70BoekEjdMQXZ3h91VuiCnr\nUCjI58HxwgcaRUj591kKbYZO/FSBCGycl7uJzI+iLVtJ7g9P4zkQbYDUXLDCWRs8Km3R7OmC+W2l\nIcMCjPWEb2q+hz/BReTNiuNZ1BsdHX3LjU0fbfw3IB+yzpHA8tAx59NOO42tW7dOGYzh9QHy4QqH\n//zPPsWiBMMHHFBWqHUci0MgSMw2KdSkUJoWQp1hME13+NUnFH/2hMaI8vCsAqoxTgC05yPM3jPC\n7Q0FqqoivFCEm6sDdjdqaLk4Xk4h8i6xi6owFsaInK5wfz7McNrDbAioWSWINUgCPOKMlaR8Sn0Q\nmmLxh3aRai7gbGtmbixF6r0bqU07hETK5HYEgUKP2QT41E/bQe3S7zIiJUJITj0/TtIfJRnvQ0qP\nRXMVWtFE+jdhFNaj23cDHkK5RDJfYam3kR3ep+nMLSfu93K9/Vl0XFDhp64e+hser78caEaM7UXr\neRbzhR+DbyOD8fN+evcmFnfvIBCSuOPi6VGkUiHnLDX8+efinH0jQaIWVTsjdOwGbKuIedct4d+X\nfhT/5LOJXX9JyOmXaQ0LQDL2jsso3nkvBeWgvPEHGtEaof7DPpgeyobkSsj1+sjOLSHrEQ4Fosrl\njHGhOsw4zF4QZs15AaYC6YAhIJCCzqKFtXdvRR8iFosdt7pHOY6Hn14Z4N+KwkJHGycUIE9F8e1I\n8Wqtb0NDQ7S3t7/Czfl4d3McaXx627YS8eh1gpobOkE3REsjuAorAVJqKM/DMCXRiGT5HIO1zR43\nLpXcdPo8xn7fDVnQhUC0VPOEG2EkEPTuHOXf79zH480uoMGoTeS9dUSWJokVcmR+2E9VcxG50sEd\nVZhVisYLBOc5LQz37mCgJo9IhyAblEYwtEjAqvOyXHbKqfhjLqNdZzE4ugtZ1c2gliRSV0BqIbpI\nCZneakYHa3j3u+5ECA9fhW1l6WgHCfII4aP7PulsEVQe+BhCMwihSAuf08dcqtQdfJA/sDd4F5GR\nIQzskq6FT4COL0xONg6ide4idn9JHdHOh4A5IYSCmGezedqp/OJP/4HLBrO8444voXID9FcvJvXh\n2yEyzhOOiRwDYhTtivcyy6wh/p9/QL64E792Ie5IgO6EvK5ygLiJNCMUL7wc+7f3hyAsBKJEM0am\nF5FxE2tfKCKkxUDUmSi7SGqujjXs4uYhs2vihSawfMXcthDUHRs8ASoJPTFQtsmsSITm9U8z9Ocf\nI5vP09fXN0lkPplMkkqliMcPsWJ5g+F53jHdpud5laTovwH5LRpvRL1tYrzamPPrySSOlfN0LGYj\nRBKl+iGXhdazSo+/LkiFP2iGCm2GQpcOyaoo0VIi/5nFPiv+VxuXF4dQO3qQqSgiomOeOoNOPUL/\ntm6MpI5I+Bgo3GqDYF8RsTJNPLBp/vM8ejIUWBh9xMfbCrr0eH5TDwef0VCqhdnn91F7mlVKAiWR\nwGKmm6Y51USQDBhLPohjPoVSYBRN9m+YTbIuT3Y4he9opCN5qhsGicUL4bmm/ITvg/ARQCJvT9Cy\nD0BzQ31gOwi529J7MWmxhN+GRKo1no1LPCLCJ5meR/Tet4NXDFNNIV7RQ6zcUAApm6hjYd5i7ow1\nFD/9GAA7Nm7k9AlgPCwybNX3oaMx4+f/Qfz/3IrmeAjAuPc3OHaAH+gIt5QGWx6j1/4p/rnn4y5e\nDJs3l3ZQIuMJ9JiFCvyK6JCfiBBpChh70aThgjkM/nIPPY8V8H0No6GKWZevoHaeyYs/epB40sEp\nhr/TSoTg7AvI5hy2WQFN8X6aIib1E6gLz/MmGaDmcjny+Tzbtm2bBNSvN8s9noapmUyGadOmHbNt\n//+IEwqQyyCp6/rrypDL60x0c57KmPPRfMYbMTotD5ucdZbkwIEiFQdpYSOEDypARZIhqNhARCPv\nxbBGPc555/gPyGk1gsQHVuFv60aOWcjGFHJRM02GRz6hIe0AgY8kQLNs9IRJMOaSLowi61VlEq36\nHA1tsYvUIaLSVM8YRUYdxrZHSTfkqJ2RI6ockIox2Ucmk6FYs4du8xnKEGtEXFqXdrHrkUUEvobf\nP5tzP/YvdHW00NXdxrzZO5HSQwhF0Y8Rk0WQPlpwCGoKSm0FLhMo6fEw3XFXq9KjfiBPQ+95FmEN\nU+ll1jQQAr9qEVrvSygXinqcDa2r6KhupiHRRLU6crG4QxsgokximMz96a/B9VC6HvZZW0U0TeFG\nIkhdA9vFShkM7+3H3LMH+7rriH7pS2H6rOsI38dYciWJi3KoZzfi9A1Ttcoj/7JEr45gzF/KnH/4\nMtUbRnCyGsmlp5EKdqHf90VWXJZGHRik2gZ3DPKl7kCrEAK07/l07TtI1dAwsepxs1Nd16murq5k\nmo7jsG3bNmbPnk02m2VkZISOjg4cx6kYO0zMpl8rUTnWfcglrWHgvzPkt2y8XsqiUCiwZcuWSW7O\nxzJeb4bseR779u1jYGCAtrY5dHWlqKkZIpuN4fnDoBwUeihIr+mlboognJdVAX6um8+tn0Vbo8uF\ncxQpDT5XM8b3lrZi6Bq+go82+MyPKhpWN/JvL3VT2F8I+4JTGvEz00RHi/T80kKPCZr+zMBoDW+8\n6CwNMyc5aW8zLy3cRtOKXgIX0rEcGgGilMZa8X3s9l7EGdyDSpf9iUJsNBPhxGMxF2F2y7OkRB+t\n5nLWPfpXNCW+TNW0J/B9yciBBlpaunHjBp4mMTw/1HBAADHsyJeJjNyEYPSVk3JlmyOf0BDUBU09\nhrZ/HUG0HlnoH29FkxG8OVfjzq9Cf+hr7KuejavFmdt2IYuiMzEmzEUnevcT/dLfIcYG8c56N+rq\nSyo60RXpunIFT9NAF0gnwLVdBjMB7ogN+x/A+8N6+N3vqPrqV8l85zsoyyJ20UVUfeEfITZGquFB\nck/8M9a+fbgjDdS851JEOoEm91N9wQ2V/ZHrHyFPDV27uxGBTms0QEZDznrfHhjNl8xhpMDXdfIP\nPURs7twjXoPlmkcikXiFEFZZuzibzTI4OFjRLn41J5Bj3Yc8Mf4bkN9iMTFDPhp9Y8uyGBwcxLIs\nlixZclQmp8fTVy+cdutl165dzJw5kzVr1rB/v8/zz3chhE8yWYfvx9FyfYzUtYGhhyDcSFjBQYQT\nelYWT8HHHjb4suEx4gvmCJ/bkvspNMxipqlYkQjBqLo6QvYTDST2mOFj9twoIq3jVevEZkjs0YCe\n3zi03mBiRCSrvBpqH29gLOPSclo/SI9Y1EVjMg/rCuias5WznXewnifC40MhJOSHkgx11bN0yWbO\nPvsxBFA77S5OPUvn2UfejYikiBoWHzz3Z8Q9B5VxkXmF0Cl5zCnsQopndq2gOfopFmlfr2ggQgbx\nRwAAIABJREFUAyEYD5eWLTDuUVcAAgtJJ8pMIYIC+Dr0KsyumxDKx286iblr/4rZs1dXinWV76ev\ng9P+76fQXTvsXNi3nTYxxvMfvJxAKQ68/0+Y85OfI5xQl1PFEth/+w9o//5LBu5+EK90ihTgj42h\nXX01kYceouXaayddV4o4Kn4NqbNnoxXvReklF5lgjHJmP7R5M8/ecANV/h4MM6C60SSWquJAocCu\nDTmiEoxCSdo0gJhUSCHQXkN4/tXaRyORCJFIZJI7e1m7OJvN0tfXx549eya5VBeLRTzPO6r7Zqrx\n34D8Fg3DMMjlcq+53MQx55qaGhoaGiYJY79WlDWO32jXxKFRbq3r7Oykurqa1atXVz7j+eczeJ6H\n65ZEglSEoFGDnkfD7n/lQN3JIEpWzp6N8AoIYMCF/71dJ5SNaOBjKZ8vLZggxI6im4BI0iByavIQ\n2zyFFrgYNTrScUnrNhoB7Xo/kbN3YOXjzNRchKSkdXHIMSEIyNCpP1Dx4gSQIsDE5pzLH2Jp69ZJ\n6zTP/S1pf5Bk7WNUpTKYgQ0eCF+h2YS0TKnbL0qW1csNbP4n/YOzSI9+h4i3D+m74RxUjvGpOQjp\niwm7KewsOCYMOBCAkDYEPtqBDcR+8kGC2gUU/tcfJ4Gy/vQ9SM8tcc+A6zD99lswHnic3tY41qln\nUvjkl0g88EdUqhrnE18kWHgy3pnn4f1+RuXclkMODNB31VU0P/YYu2+4gZEHHkDGYrR985uYs2fT\nf9/9mPpWZl7hEG2sAlXA0S+h0NvLI1dcgTMyQk4GSKno73BZcmaU3S8WyVuh0FCCUFpMAkGgiPk+\nsXnzXvVaPFrOt6xdPJHmm+hS3d3dzd69e3EcB8MwXkF5HM3sgO/7k0B9bGzsmD/VvtlxQgLya3G1\nhxtzHhgYYGxs7IjrHC7KGsdHA8ivxSEPDg6ye/duqqurmTVrFoZhTNp+NuujlIPj1BO6g9gw+gLE\nYuF4tC/hpc2wqjosZPVsg+nVCBlKQ8ZM0HVwfMUtY418QQVIAR6Kz+hjPCYdyoroZc1hFDQ8N4Zj\nBBhagTlXOZTvURcw4h5V7x1GypCcNUqdsBo+AoWPhoagRuxmUPPQUCXQ1tHQaK2ZS0K7+xXnQiCJ\n6oupr7kbqdnYnonpHWIUq0RpXzUCP4PQBWbD5RTrL8ORgsTL70cLnkaofOlLKK132N9FZxykg2Ac\nLQMb2buLyJ1fxr7mh5Abxfztj9E2PoRQXrhRIcJ1nAKNT2+iUQH//gTulR+k+C/3Tj6udBqi0dA2\na+KhGAbe/v3svPpqhh98EJTCHxtj53XXYadS+EGA0CT7f72LeZ85ny03P4E98mv0ZBJnZASkJBAS\niYttQceODGOjinDORGITYBHe9K2xKJam4Q4NEj3cqSifpmNQhJvoUn3gwAGWLVuGEALHcSoFxIMH\nD5LPh99RIpEglUod1q7p0H2beG+8Fe2bjjZOKEB+rba38phzZ2fnK8ac3yzXkCNRKeWOjkgkwrJl\ny4jH43R1db3iOOrqNIrFJqgYHdlg+RDRELZCRc1Qd7dQoLrQQ8F0iJ4yH2VCUA+a8vBHbWREx9N0\nPBWO1P5KFnlMOqUBa4kXmKTcItMImJ736DowStcgzLzEQzukwO5Kg4gMm9w0bAQ+ERz0ktSmAGqC\nBMgQ7URJfkcAa6y/JalmcCCyCSX3TdquCgRJ7Txibhue+BFK5rCM0zDVdpRcD4GLUAqFwgsEu/Yn\niCd7K3ynQpJd+HNi276ImbsPWexFGTEQHsrWkHah9EGl/xxK6WP5xVIEEnwXrWMLFPMk/ue5iIFO\ncB0q5HQgQ2WhLJP87Yxf/QLnxq+hGsalLoUQVN16K2PXXgu2jQI8IXCVwtA0Rh59tMQ/l7I/pdC8\nDKmTAR/G2rM888l/q8hNevk8mu/jl6ykHDecl+7c44KUJOImyvFDfQugxdQwBKhA4b0GZXE83ELK\n96lpmtTW1lJbW1t5LwiCCuUx0a6pbH5aBupoNPqKZMhxnMoY9X/VOKEAGcYlOCcC5UQ35/KY86FZ\n7ZvlGnIoZVEoFNi1axee572io0PTtFcAeG+vgVIT990MLeHjRRQRcD004MoFvdizqnncX8yY0jEj\nYOeGKN6zhZjyCTTJ0gvaMGWoavWScEOv6sAlkHk0CV7Ew2eUjoiCK2LUKZOo7AMRTOJow65ok/qg\nnjHZSSj9U5pQKy0zJrNES3yBLGXgAklKzSYgT1VwClm5u6TeFkaMGE3T3okMMphFNzS29rfjGrdh\n196KOfYRhLcNtNm4qZ8wIzWDbDbL0NAQ+/fvx/d9Fo7dStXo79GCIgoJgWRDyz/TePpCZj55DTLf\nhSjmoY/JWXP58GzAUSjNIF83l+CpPyD6D5bAuLSOp/DnnITcewAxcshTloLote9j7Kq/wN+8Gblo\nEeY112Dt2EFRyooQnKcU2DbJq6+GX/5y8jYENJ4BqdPCf9atVmz9BTiZ0vkvXSNC+RiGIpAhReRH\n4qi8RaSmCunY6MNZmn2F5vgoxyeqafhbX4KLLuZI8Wb56ZVDSkkqlSKVSlVeU0phWVYlm+7p6cEq\nPV0opdi+fTtDQ0Ovez/vv/9+PvWpT+H7Ptdddx2f//znJ73/y1/+kptuugmlFKlUiltuuYVly5a9\n/oN8lTjhABnGW9iUUvT29rJv376Km/ORHn/eDNeQicvbts2ePXvIZDLMnz9/UmHk1bZfVWUghFtS\nPCsNQqhTYGQTmtHHtGmCJQtj7Nu7l20vROAdVYhUGjfnYT61BafKRKRMFpJnwePrKF5+GbGYwUzL\nh4hLoOcrk3ZJMhTxSZZAUkMScesR5mSzTIFPy4BPrrY0l8v4ZHA5VAnCQ+bbRyNKq3cunZFPUpAb\nAQ8do2JaKpRPg7cN6bnoARCAbgEqR8S5Cjv2a+zaBybsA6RMSKVStLSEnndKKeL/8S5EyX1bEOB7\nNrXWC2T9ZRw47y6mP/xJIvsffCWFoYGfPhWtdzcqAl51Cx1v/xT1v7wpHDyBkK/Jhkcn2/dCNAHq\nlbRXZt1mrOf+CmwbNI3CV77CaKGAJ2WF0kYIiEbJ3H8/DVddRf/Pf17p+tASEJ0L+c5w0dj0sEzQ\n88z4Z0hNMP3UBvp3DmDoijmnKob6ixx4GfJWQMSMUlUj0IYyeIA0DEQ8TvanP6Xus589YoHt/7ef\nHoRJViwWIxaL0dDQUHm9v7+f/v5+hoaGuOWWWzh48CArV65k0aJFfPSjH+Wcc855zW1Pxb6pra2N\nxx9/nJqaGu677z6uv/76o/LrO5o44QBZCIGUEtu2Wbdu3SvcnI8Ub1aG7Lou7e3t9Pf309bWxuLF\ni494MxxuUm/tWp1kyiWbKadwEqjBiM+mPr2fBbMszljdwH/s1hCZAtaml5DnnUFg2QRFn2SdwYpY\nwMUN8NJLHoODWcbGulleLHDyypns0KFMKpTHml3fR0cgpGA29QzSS7H0noEihkFNXZ7hEiXhozH5\niBQSH5soBi46Bgvcq4mIrWTkesqwFCBx0YnioqMj0NEDFxToE6ljpYgUPkIxvQdEiiPF4c6rJiXT\np7dQ6H+c5KYfEhlph8Oc/qBmFpkbH0Dr3QmBj9+8iGZNp6r9hfGF8hNWsIoEvo80JcIZrxb6fokq\ndvJgmqhiMWyZhorORfmY0HWCYpGFP/gBRk0NA3fcgYhESK7uw9cKFfDWHZCH5BUyoaESCRItI9Q3\nughDo2mGYs92QXL5ck56//vp/eIXEUphAMpxELqOHwSv2vHwVvTTmxjJZJKTTz6ZlStXcskll/D0\n00+zc+fOI3pVHhpTsW8644wzKn+vWbOGzs7OY3sQE+KEcZ0ux/DwMBs2bMDzvMO6OR8pjjcgB0HA\nwMAAvb29mKbJmjVrXtUJGw6fIc+cKbnjP2Kk0iLs8U0GsCiCnLMEp345sUQUIQQ1URDRCFqhEI7p\nRiNIXYLtMDOuyOddfN+lvX0bDQ0NrF2xktv9WmqUJAZUKYEXmFACYqUJTKFxhl+HhiKBIkk4HBcw\n0fs5zH/zjAuFCxRJ8oDExcTLNWJtm8uI9ziCyRx5gIFUjUTdD4xP4h32PlZI/+XDvByAPQCBx8jI\nCF3Ji/FltLwGaBF0S6f+iS8QHdsNUoUmOhMxR0j2tF7ClpdeYrcVocdsJG+Vsuxggrv0xC4NFaD5\nHtb5F0zgfksj0hDqXkyoB7zikEqGp6mLL0YIQds3vsGqHTs4/cUX0ea9C6MajCSYVaDHBZk9ZUF/\niW0Y5FxJ17Z++jsC9m4DTfg4tkBPJDCqquj5wx9IlmScyv95hQK+ab7qo/5/FT+9stJbeaq2ra1t\nSts4nH1TV1fXEZe/7bbbuPjiI1M8bzROOEC2bZslS5ZUHnGmGlLKo/4FnwplUW5he/bZZ/F9n5qa\nGmbOnDmli/xI2z/nHMnOHTH++htxUifFqU7bpKM2Wno6+4onY1keZzb7xApZkq0NGAK0qE7ivKWc\nZNpEejppb+/gne9s5O1vP4P6+np838dQgm/n6zC9gMDz8EUKEx1HKCwCZvgRzvancam7HIlAUxIJ\nvMOdy2J/+QTVNnAxKRLFwaSaLLIEQRJJa/4sBgYGQp3gw0R84G6S7hcQ/nyCI/5eKZSonfSKyGwl\n+vBcYg8vIPLHeqLPXEVtXQPBnGvw61bht16KdeET6Bt+Cm5h8uYqhUpB0HYGrR/4FitWrKClpaXS\nD75lyxY6Fp8ZolmeQziZMMP1PvJJsl/6Do7ScFzIFSYs5vuV+qFbWl2jlMnX1RG55BKab775FUc6\ntNWl45EUaElUkGL//dUkZp/JnI99jLp3vAMVixFvnYmRjBNJRbBt8FSUzsFpmFVVzLr4YpzRUbSR\n4crnAygh0OMxgldpET3WbiHHU3rzeHdYPProo9x2223cdNNNx+0zTjjKoqWlpdKfeLwLErquUywW\nj/j+0NAQu3fvJp1Os3LlSgC2bt16xOUPjSPJb+Zy8MMfatz1pIGUMHeWSTwhyGZtXHcGIyN7cRyf\nL/zJNOa/cz6RiMvMtOLxfsmGha20yFY+cnINe9tfJp/PVyrTHR0dBD093DpnFt60Wn4h97BTumil\njK9bK/C41s+53mIW+y3slV08ZTzJS8YmXiQgxngPsoFX8naWzPBX0qNtBATxjuUY/QtZtWo+ReMj\nDPD1SnudAAjiHDzQSS6XY/XSLoQJSkKgg6w8jCTwjCtQ2vzxk6ICIhsuCyfuAtAsqFVPQeYp0OLY\nb7+DYNo5iP5tyMFtk0+oADSBamjFvfDr+MuuAKmhwaQxYoDh2d9jqPcAdS9uGhfZKJHjfVd8FKtt\nMfG5J+F981tQDPnkiAZOAIGUuIFibMIPvzRNSKcZ+NnPMAyDoLOzUtQqjyInZ89m/1Mm2QMmgecR\nOA4zrljAad/9Lvnubu4+//zQxTpai9TjBNYg7R315EddzOoUHY89Ru7gQdIq7M0JCLsFY+kUVFUR\n2DbyEBH1crzV/fTKQkWZTOZ1SRxMxb4JYMuWLVx33XXcd999h633HKs44QC5HOXWt6nQFa83jkRZ\nZDKZiijR0qVLKxdN2WFkqnGkDPmrX9VYv15iJhSOI2nfo7HkJEXRkSyYKfjH774T31foevhjlM1m\n+NyWAnd4LdhmLZqATb0e325oZNeuXeRyOVzXJZVKMWvWLKqSVcSDCL0yHyqPlXI8F5+9Mse5fhPT\nVBV36fdgCQuJRKHIk6SegUmJY5Vq4JTs9UTbz8GybBYuWEjqpJD3NfzLyPn/iaWVBHWQTPO+SeLk\nk0EpTDdXSeeUAYEGo2PLGM59AN+4lFRqhFQqhaZpDHa+TGtxaDz9K3m6YgN+gcjDlxGk344qRuHQ\nwRUhsT/6CEHr6Uf8LmzbZvfu3TiOw8Kb7yH4xLuRL2yqFN68BYsofPCTZMfG6MxmqX3nRTT95o7w\nfU1iahpi0SLss88j+OEPIQgQpWszNncuzc3NJBKJylDT4OAghUIBKSXRiy/G/dd/xe0Ji6lCCIbb\n2/EKBeLNzTSsXEnfhg1IwyBwXSJzFtBw5pkU77sPpKTriSdwBgaIx2O0ZnPoqtTd5zjEV65Eq609\n0mETBMFbGpDfqBbyVOybDh48yHvf+15+/vOfs2DBgmOy70eKEw6QD+1FPhpAPtqs+lDALBQKlZt2\nwYIFr3AvOBZqb5YF69YJqqpy5PJZUlotWS9K7yAkE4q/vHIYIaah6wLLsmhvb6cvb3NHsIZCqVjn\nBHD/qM7V6WlM9wapr69nxowZWJZVEVYqFAqklvsMVylEaRJNF5JZwXixZEiO4uFDpcVNx1EpIiIc\ni4uqJMt2Xszmns3MmTOHhoaGSZy5QNLi/IiCXIcvhogGSzHVrNK7g4gAlFZZGCU14nU34sYuIpvN\n0tvby44dOygWi0QMwUw1sUhW+r9B2F+sfGT3U5A3qVTVSrgcNC4+IhgHQUBHRwfd3d3MnTu3cgxi\ncLA0oRemx3pnJ825YabNXxKud9N3cdY9ixoeQnk+StfZ+8H/gb10Gclnn4Xt20HTkKZJ8tvfZs/w\nMDU1NaRSKdLpNFLKyvX48i234JeHSIQgAAY3bGDdN7/Jks9+ljN/8ANe/tGPGHjhBarnz0e/4AJ2\nfvrTRKursYaGsAYHCSyLMQvatJBmD4QgFTFouPr9r1rH8H3/mD1lvhUpi6nYN339619naGiIj3/8\n45V1Nm3adMyOY9L+HJetvgXijRTppiotWF7ecRz27NnD6Ogo8+fPP+L49dHO7h+uy0JKRU/Pbl56\n6SCg0A0do2kezGslo2l87+5aZs30cXN7GRgYYN68eVSl6iluDMG49HSOrxT39xT4u5MWVzy/ksnk\npH2f5eX4inqJLB5BoJg9DKkdB9mRKplJzlGTeFQFzPfXssybS24oz+DOMeItKRauOumIN7VAkgjO\nmPSaKqW25c4+UeEGIgh9Ful0mmg0SiaTwTAMlixZgu72wrpDimU241USh1BHU1egx0K5TQ0w4nin\nX3/YfRseHmb37t3U19ezatWq8eyukEf0dlWU4cIvRkPu2IJfAmRZV0/kyWdw/+WnFO66C4VgzvAI\n+imnkP3Vr8g89RT5wUFGWlroyOepqamhWCwipQyHWpSq0FX5rVvDjozyOQwCAsui/6GHaLjmGnK5\nHP755zP93e8mlUqx/7nncPJ5PNvGGhhA0zQiQjArVGLClWCYBvXJGOzeDavXHvb44a1PWRwLDvm1\n7JtuvfVWbr311te/o0cRJxwgHwuR+qkCshCC0dFRNm7cSFtbG4sWLTqmgimHKzQ+9NAgvt+FUgIp\ndWxfg6YapOFRXxWwt0fyoW8X+dmnTVavXg2EbWumAFtRmmwLQW71rEaSySNn7C16kh+7qzgo8kTQ\naE3F8JZ7ZLNZstksmqvGRYxQ6LjslM+RG2rHrD2Ic+4ogypFzLmWxmDhlI5ZUcTXPwjyWQoRHc2D\naMEIR7DlFXhqJZ0HD9LV1TXpnJsvfGqc0y2HTlg9swkBGVAR6J3zMRrbf40Q4K36OP6p107aB8uy\n2LVrF0opli5d+sricCwO0RgUC5XuCFCoaa2Tj0XXyf7L7QR9fSil8Hbtwtyzh/pbb0W97W3079nD\n7JYWGmtrKbouuVyO3t5ecrkcSqnKCLExfTpC1wlcd7wgBxQ6OmD9epZ/4ANASKu0P/ggO7/yFYJi\nES+TAaUwdB0TiGgCP1BEdUnge9jVtUQPU6OYGMeSsjjW0puHAnK5de2/cpxwgFyO49nGFgQBnZ2d\nHDhwAOCYO02/WuzcWSAeD4hGBYWCj5WsoWBEGBwTeL5HVcJn0Krmi+ur8DbC5Qs83rfY5y+r+vk/\nI/X4SHQJs+MBl9e9On0SoHhc62OHNkZTEOVSr5W4YVTGXVv0JjoIW4R0MpiE4kJ908eoUmNEArBF\nlifNH3Fh4ask5asXQwKGCPTPg3yGsLcMfD2CFTsXzf84AyML2b17Y2XIZ+LNLYodvAKRBSCMUMGN\nIugJ7IUfwVn4SbYv/giZTAbLsjCff550Ok0ymSSTyTA8PMyCBQuOXLwRAvs7PyXyuQ+HWbLv4134\nXoKVZ6FsG++7NxE8+Tie1AiGh0NtY8KOG/vuu3lh/Xq0eJzFqRT73vc+eg4cQK+pYd5PfsKMs84K\nz0VphDiTyRA95xz03/8ef+/eCmcdRKOYqRQH77qLOe9/PxAmIdu//32kplE1dy7F/n5yXV2hqarr\n0uvDIgGeF4T2i/v2k/cDkq9C0x1LyuJ4itOfCEpvcAID8rG2cYLwhurr62Pv3r0VUNi8efNxdbc+\nNFpbo0QiGh0dBTCi5BNtgE7BVtheAitwGfEkcjDA1OFvHtf43bZBlsyWfG+mwzZfp8FQXNvoUXuE\nb99BoQG3G+08qvfhqwChCTZqQ3zLPhWjxANc6lzAzyK/xlIjmNIN8Y8QEjMiTRM5FAGBr9i451Hi\nwzNIJpOk0+lKJ0H5hvLkoxQiHyMSjISDIkorMd4urhjlxS0JpOxm2bJlh21nVJGSut0ETFZaCvus\nB9B6NiIyBwgaV6DaLqNRCBobx7UlbNums7OTXbt2VZ6O9u7dy+DgYIXTPVSJLHj7RVi/3YDc/iKq\nrhHuvgt9WRsqlyOwA/xAI7AdlO2FWbRpogwD5fvMaG0l2tfHziuuwMtmEfE4XibDrg99iGXr1mE2\nNVVGiHMbN7LvhhtCjZFIJJRkqqnBNAzcXI6s67J9+3aSySSRSIRMfz966fzEGhuxR0bCbFkI+pUi\nBTQJiEqBo5vYP/wRO08+BSFEJSMv60WUaxjHkrI41loT5fvoRBAWghMQkCdSFoVC4TWWnhyvBshl\nPjGVSlUm/ybyfFONMg3xegH50kvr+drXRsnnm0OL+e4IZqKIMGMgYDBvkJjvYCob11b0OEk6+6dz\nfxS0PvjxqTYtdfDtjEFSwp+nPOYYIYLlCPiq2cfzWhGpwPh/7L13eFzltfb922WaZtS7i4qt5m7L\nFs0ECDWUUBLIIeSEQAolAXOScN7gzyf54AAJBAgptDeYloRyIB2OgYRg49i40MFYXbJ6L9PLbu8f\no709I0u2JMskONy5fF2xmZm9Z8/e61nPWve6b8FHvhHXZDMMgz4hzF7Rywo9M64v0BNmdfsS2tfs\nZdDjTzpPG1EQQvGBaVliUeVi8tQqq9zR3d1NIBBA13U8qQ7mVV+NQGRMFwMQNDAMDEPAN2JQVFSU\nJEKTdE0HNyP1v4QViQXQPYuIrt0Bkg01c/mk1zMUClFfX48syxx77LFWwFAUxTrX1tZWgsFgks5C\nWloanoJ5GHOKEO+9A/HJx0BTEcJhHAIYxClqZmZsRKNgGLguuQRt+3aav/MdGB1FJj6xp6elgSAQ\n2ruXmNeLMjqKc/58dn3zmxiGgWS348rMxNffjxiLIagqztRUPv3DH5JSXk5raytdXV2kLV/O6Ftv\nxctSqoquaWRWVuJEJ7OtDSkYJmiz4c4vQHe5sQ0Ps2rxYgy7nXA4bDVLA4EAmqYRiUTo6OiwgvTh\nGJQeyTFsczDk446jLiCbmImN00RZtd/vp6GhAUmSZs1Xb7qO2Il4/vkIra1zgUjcsiiagr5PJXOl\nguywYWQbCPnxwOQXXKiIYDfQbaAJAlfV2cmJ6ch2AV0QeD4k8af8KPk2nf+29/O2FMZpCGgYDOIh\nBY00FIQxhQsNndHRUWtxOrb6WObb8vkTj1vnKKOSgRczQAoYNMovU6AvJj09PenB0XWdQLgFQ9DA\nEIjiQEIdU77QEQ2Y63wLTbwfle9PfE17/wB6JF6eMOLvE/S4Z5HYtwsw0HNWgbSfcaNpmqWFXVFR\nQaZDRBjtwMieDzYntmiA3Df+RJ4SQas+E2PZMstvzufz0dHRYWluV//hWZyxmFWaAJB0BUEAlwSh\nsVFyISuL1PvuY09pKZrfH19wAGIxjGgUw2Zj35NP0v/qqwiyjCEI6LEY8tg9Z3M6ScvLY+4FF+Au\nLqbo7LMhL48P3nuPwd/9jv6//hVBFMkuKSE0MICcmoqjqgo1FiPkdOPML6B03z4Edyq6MwUhEEBI\nT0cfO2+Xy4XT6SR/LEPXdZ0333wTh8PB0NAQbW1tKIoyofLaVJ6F2awhj++tHA1ayHAUBuTZcp4O\nh8M0NjYSjUYnpLDNFDNxDTGz8K6uLm67TUTXc+Jj06qOISuoUSeDEQEiAlJIJ3+uRMTuIaQQTzfn\nCXHGAnEn6NFukYLC+EDLiGTj+31+mhZEiEpx26ZsQcBuiIgIBASZFCOKDrgNlc3+3WwR4azly6hy\nxJtYxXo5xyqn8YZtCwBuQ0AW4reWMMYxG5QSbZH3QxRFUt3FBAQnBgEQJEJ6CjZieEIKthgYRBHU\nn1HXeDzOlDIrQ7WEouQ0ECTzgo1pJDtx/vFEhDFFHsM9l8i5L2M4Munv76elpYW5c+dSU1OD7e+P\nY3/2pvgCJ9uJfvVR7D+7DsE/DLqO7clbid7yZ+SKNQcMiui6jpCTCx374kFClhG0OCsFQBBFBJcb\nQ1WRy8qItraieb3xJh9mpRyEYJCUM86gbywYC6KIFgqh+P0IsozkcKArCqIgsPw738GWlxenJzY1\nwe7d9L74Io60NAzDINjTw8l33MHC886j+/XX2XrjjRiRCD67g+G8fPIVBW1gAN3pZPTyyxlsbraC\nq8mZ1zTN2mFmZ2eTk5NjPVumjrHf77eU10yx+fFDLYmYTfum8dn2JwH5nxiCIMy4qRcKhairq2Nk\nZISysrKkG3E2MN2ALIqiFUCys3MYHExDEOIcVcPQIaJAiowkSdjtenzb+6HEpVeqNAQE/jcio4sJ\npVURNEXAYXchyhBSDbal2cjRg3FnYhEGDZ0c1SBFkliiuxEFDSHiJ+QYpCVbQELgEeENro06KNfj\n6lvHqqeySl1LVAgzLNbyjv036OhjmbWOzZjc+l3Ahuz/v0RSvgaGjiQJuEI6DlVLGO7+49COAAAg\nAElEQVR3UFLsZsTnYHBwkNbWVhRFISUlhSzXuZRJjyNqAeJjek50rRjJtxnGuMmCrxV2bOCd9G/g\ntImsXr0au92O0F2L/bn/DzQlrmccC+O461IIJegRR8PYHvke0Tv/NuHvw813IFz6WYRoBMPhQMWB\nf14Fwt46opqBHo1i2O0MXnYZ4qZNcSF5TSPx7hScTrS+PgxNQ7DZiAQCaLEYdlGMMyxiMQzDoPrO\nO/GKIvvefJOSkhKqqqp4/sc/RnY6EceCnSqKdLz2GgvPO485J5zAGQ8/TPe2bchuN8VnnYW0bx/6\n4CByRQVFpaVJvnh+v996bhRFYf78+fGxepvNSgxMI9TMzMw4J1sQrN2D+TnmUIsZ6FNTU2c1Qx7P\naY5EItOSSvhnxVEZkGH6GbKmaQwMDDAwMEBVVRWVlZVTCsTTHSYxbZ+mAp/PZ1GhVq5ciSDYcTrb\nsdudKIobQYjLZIp5EVJT3YCIpoOmGHy+VGNFqcGX34DfD8rxgTEBUkXwGxAmPiAgS5CRHsUui4QF\nGzo6COCTNKqCGhe+OURjqo9d1YExgXkBhyGjGjqvyPWUx/bLIdpxYDccuLUaWvQteMVODAxEJKqV\nyyf8jrqu097eTm+vzIKFL5OVG0GKuXHFTiRuemdOcMg4U5ZS6E6lsDDewDOtgXw+H3Xzn8Hd/wyo\nIXypZ7Cg/Ze4dcXKnA1NQWvdzvEjf0GMDGOkziH6hacRe1rimbHpTCpKEIvGVyZpLAMXRITRAYSO\nJoy8ueAY9+AvX0Xo6edR112NY18LemoGqdevg+PWIj/9NEY0iuOznyVt4UL6n3mGsNttlSziny+A\ny4Xa2wuiSHBoCCUajTsqyzIFK1dS9Z//iVxQQHNPDymjo6xavpzmZ5+lub6e2OgoajSKbSy71TUN\nV0LTMnvJErKXxPnRhq7jq6sj3NuLQ5ZJLypKslzyer3U1dWRnp5OWloawWCQuro6S/w90W7Jbrdb\npQNBEKydixmkdV23NIy7uroYHh4mHA4n2TYdzBHkYEgMyInn8HHHURuQp0NhM8Xrs7KyyMvLs/R0\np3OcqdaEp2LjFIlEaGxsJBKJkJqaysKFC7Hb7ei6ztKlNnbuHETXvQiCSHqOjjdrPqomxEXlVUhP\nhdyxsf4n1igY7wq8PiIiCOAQ4ZxCjVGngEuAL2ZEudmh4BUixPXQRHQMRGTOrx8hKzuTt5f5kghl\nUUHFpsKwb5Tm7mbrgTanIkVkTo7+J13SO8SEAKl6XCEuLPThMvKB+EM0ODhIc3Mz+fn5HHPMMfsX\nNQGi9j9ij30RgV4MCojZnz5AajPRGoiCAlh0YlxEPBJBDb2F7vsAdGXseBLuno4xJw4JwdeF46kL\niV74dDwzNh06dB08TvCLoCpWlix0duK86hQQJaK3P4W+ci0Qv3+6P/yA/C9/nrTBPgxEFJ8X/f98\nB+k3/4P7xhut87UBRZdeSvSRR9AbG9HGSgKix4OhKOjFxQhlZcSeey5+TEkiJsu0vPAC7du2kXr6\n6Zx4991kZGbyt2uvpWvr1vjknqKgjA2CyDYb7sJCll95JbFAgF133knX66/jysri2PXrEd57j8E/\n/QnRbseIRgm8+Sbzvvc9NF2nqamJYDB4QK/E/L2i0Sg+n89q/IXDYWw2mxVY3W43LpcrqdHtdrtJ\nSUmhsLCQYDDIsmXLiMViliNIS0tLkgmqWfI41ITtRFN/nwTkf1KYmsgHU28zDIP+/n6am5utSSxT\nNH46mElAnixDVlWV1tZWa8IuJyeH2tpa6urqyMzMxOVykZXlRxBE0tLiDISiQhvHf07g0VdA1SDV\nY3DxWSrXvmInpMCFlRqPVsd4eVCiJyKwKFXnU1mJzBCBbsXJT+whS7MiXdGRdYPUigXk2+0ItCPj\nQrGcQkGWbZxpW4LHk8Lo6Cjt7e3EYjFcLpeVKeWlLWcwZSt7HXchIGGgURb7Mpm+tdTX12O321m5\ncuWEVChDXEXUWQdGDISpN0BNMXP/iv+D3vsG6aEPEUUBzVmGMdyGoEbRDQMQ0aMh2oZHyD/+K2S8\n/hjIdtA1olf/CnFfM7ZnfgRKBAIxiMogahCL4thwGeHf1zEajtLQ0MCKH/0XrsH+saupY1fDRDUd\nffPfkI5fm/z7u92Uv/QSg088QffGjcQGBhBdLkSHg0UbN6LoOlu2bsUQBCKBAEowCIaBLsv4N2+m\n6amnmHvyyXRv3449PR1BEAgODMRtnJxONJuNtTffjCsnh9fWr6d982Zc2dmEh4Z4dd06KlNTSV+4\nEEGKM2f8b7xB99tv064oFBcXT7ozFAQBp9OJ0+lMogyawdXv99Pe3m6VKhIz6ZSUFHp7e1FV1foc\nh8NBXl6e9ZxGo1H8fj9er5fOzk5isRh2uz2JhudyuaxzSwzIsz2S/Y/E0fEtpomRkREaGhpwu91U\nV1dbAUHTtI/UNcSEOWjS0dHB/PnzrQk7TdMoLy8nEAjQ2tpKc3Mbra0FzJ/voqsrE1EUGRmJcd7i\nAOsuNmgfEBhW4f/faccpGUgibHxHRhYNrl49+TleqaXwP/ooPl3FrmrYZBndLlFheMgwRGREoojY\nDDeqENdUmKfb2O1+D69zPp/Oj0tv/t32B2qlPYi6SHHPKlIbshitfhRUA1HQQTColx7H02ijcsGq\nqfFGDxWMDQO542Hk9ocAgUjROmqDxxAMBqk853liog8wIBLBuTE+dCGIIhhx0Xx3XgldWVfTOmct\nDHcRyyvDaS8mbc0yUj/9ZTx1b+D8wVdAHBv1EyUMVaVp+xZ8GfksWbQI9573Eib24nsJUQQ9c2Ka\nnpSWRv7115P3zW8SePtt9GAQ94oVyJmZ6IqCp6QEf3MzSjgcz9hFESEUwrDZ6H31VXyxGJFwGEUU\nQVEI9/XFM2VVJTo4yB8vu4xLXniBzq1bceflIYgiks1GsKcHv99P+thORNc0/IEASm8vq888c0bM\nH7vdTnZ2dtIQTSIbpbOzk+HhYQRBICsri76+PiubBqxnwTY2cJSdnZ0UdM1g39fXRzgcRpZlPB6P\nNUGo6zper3dGSm//jJBuvvnm6bx+Wi/+R8EwDAzDoKOjg3nz5lk/sN/vZ8+ePXi9Xqqqqpg3b94B\nK2tXVxfz5s2b6GMnxNDQkLVVmwr8/jhfN22sIz4wMMD777+Pw+FgyZIlpKeno4+5OAD09vbS1NRE\nQUEBy5Yt5amnbHR1ZZGebmC36wwPy0SjgywoqsUjDfPXLhd7h51kusAmCYgCdAVELl0ycUA2DIOe\n7m6yWnrYW+BBtNvQRZHrlHRO0F1IiFToWbwt9aIhImIngxC64CMkRGkX+/EJIUalPTTL7yIKIoZo\n4E3rYWFuCWHbB4iCgG7oGHrcDFQcWEBwKM4BNrvlM81wpO7fYG/YgKCMgDKCOPAKcvpiSpafjcPp\nBHtaXNU9JRshPIrY975VM1arv457qJ3s4b1krziZnDVnklk4H1EUCQaD9PT00NPdw5xtfwRdw1A1\nBH8IIRQh+91tFHzmImzzFyA++lC87KHG3bYBtJx8xJ/8AuEggxCCKOKYOxdnSQmief+IIqxcyVBD\nA7GuLnRFQRDFuD51OEyov59wYyOx4WEkiAsHqSqGYaCEw2iGgRaNsu+115Dt9rh2yVitVwmFmFNV\nhdjXRygSwdfRQVppKUu+9S3kWVRFFEURh8OB3+9neHiYJUuWUFlZSUpKCqqqMjo6SmdnJ93d3fh8\nPqJj9XJZlq0ga3L1HQ4HGRkZ5OXlMXfuXHJzc7HZbIyOjhIMBnniiSfYsGEDPp8PQRBQFIW8vLwp\n3U8vvfQS5557Lj/72c8IhUKcODYlacIwDG644Qauv/56Nm7cyLHHHmv1L2aAW6byoqM6QzazUdM2\nKRwOU1FRMWlmNt1sF2Zu4+Tz+aivr8fpdLJq1SqrRqzrelxecXiYpqYmsrKyWLNmjdX4qKpKoaFB\nJxYT0HWRvDwRSSrimGPmEQwGSR8CRdXwByJgGIR1O3l2jdHRQNJkHGAdIzMzk4srV3ChKtGtaWQZ\nIpkJFhoL9UzujpyGV4jSJLbxon0n8pjRqoHBe3IzVcYAcZJb/H8qCgPiEIauoxoxRGREGUTBxjFL\nTkeLyPh8PrxeLx0dHUSjUZxOpzXFZ9akD1UXlLuexNCi6IaIIEhIgkZO+EViwhUHvFY543a0inMQ\nRpoxBCeO/7kRYvE6rm3LfUSufwl74WJycnL2iyytWIHi68T+yG2IY+UDze5E8I0if/sSOh78Cxnr\nb8Fzy01WlmzMmYfwx1cQ0qc3Oeb3+6mrqyMjI4Ozn3uOFz/9aYbff3/MdiT+x+ZwYE9JISUri0gg\nEL8+koSm6/Hgq2kIHg9aLEbKcccxtGMHRl8foiiSVV6OXxRpr6vDIUmUX3ABpd/5DuIsT88Fg0Fq\na2tJT0+npqbGuucSm4cQD3ihUAifz8fo6CgdHR0TNg8dDkdSXdqk5+Xm5nLTTTdxyimncP/992O3\n23nyySfJzMxMsmCaCFPx0nvxxRdpbGyksbGRXbt2ce211x4xLz0TR2VANh9iURSpr6/H5/MlSSce\n6n3TwXSDuKZpdHV1MTAwQEVFBR6Px5r4EwSBYDBIY2MjkiRNKGxzxhl23n3XwOHQcDoFJElm7tz9\nbr2XHwN/6bbRG7ADBjZZ5+tLe+jpGaChoQFd13G5XIRCIWw2G4sWLbIcfm3AQmNitoiMSLbhoh0J\nwdh/nQwMREPAabgJCl5MnppgCPi7o2T7LyS86E9xqyRElka/jV1IBVd8ECE/f3+Tz5T/NLe6ZpA2\nA/T4IB2NRomGddIMHVGS4zVwXQN5YrF1AL14LRSvxf7EFfFgbDIpYkFsL91B7MpfJb1eURSaVp6O\n/csCSx67HUEQkcbqngYGQnsTjYtXwH/9iPSGWuT8AoyzP0ua3Y57iuwbVVUtw9uqqirr95CcTlIK\nCuLnEQwSGx1FGAtujtRUoqEQzjExdW9razyrFEWyFi4kFgyy5LTTyF23jv4PPkAVRVp++UsGmpqw\nl5YSi0Sof+cdxJ4eMombwx7OFB7ES29tbW0WU+lQZQRzXNvtdicxZ8z7IJHnbLfbrVJHIBBgZGSE\ngoICNE3j1VdfJRKJcNVVE6v2TYSpeOn96U9/4vLLL0cQBI477jhGR0fp6ek5nCz5kDgqA7I5heX1\nesnKymLx4sVHrAM71QxZVVVaWlro7e0lLS2N5cuXJ2XEiqLQ3NxMKBSivLx80kGUM88U2LZNoK4u\nzprIyICvfhU0Hf5nt8TWepHFTp3zlup4UmBtkU55Vg6Qg6IotLS0MDw8TFZWFpqmUVtbi2EYlsaE\nKbIzGV+0SiviZdsb+IQgGAI2ZE5VV7BIz2aT4xFUVNAMpIiDFeKnmLNgHnr0s0SFERxGJiI2DBR8\n0ksoQg9OfTEe/UQMsQ3SHsCTPkqGdh527fykzn5ikDY78MFgkKo5/0FG+zdAG1Nek1NQcy5C7P4L\nRlolhqd4wu9hunnshwCR/f9mWm+1tbVRUlJC4TkXIzz+o/2vNgwEXaNgyXLyC+bDsmUoikL4sUcw\nrruWUFo6dVd8DSMjI0m/I/HamiWr5uZm5s+fT0VFRdJ9uujaa3nje9+LH08QQBQRx2qvMb+f3CVL\nGO3rA1Ekdf58At3dyB4PsUAAT2EhJaefjjMjAyMnh9e+/W2i77+P7HKh+P3krl6NEghgDA0xZLez\nb9++A5qyJtthKs+Oz+ejrq6O3Nxc1qxZM2NBokSH6fHNw4GBAVpbWxFFkc7OTtatW4csy8iyzPr1\n65PujUNhIi+98dnvZH57nwTkaWJ4eBiAwsJCsrKyph2Mp6M1cagR7cSGXVFREUuWLKGtrY1QKGRt\nxTo6Oujr6zukCzWA0wm33w5798ZLluXlkJYGD7wq8evXZdwOiKpQ2yXyq29EyU0do2Z1d1vnMP7B\nN/miPp+Prq4uq86dGKRTU1MRRZFB0YsyNtJgCAayIbFKLWef9Da6rqHpKpIgc7r4ReZkx2vxIjZc\nRvzhMtDodHyHiPAhhqAgYRDUSnBJbxKfWxNQpW0YyjAO9YoDOvtDQ0NWQ7agoIDOgId++80sCd+N\nU+vFCIZxbLsS5BQwNGJrfo5W/LkDrqNWfTFS6y7QxxZT2Y626mIA/N5Rhv/wf0kP9HPcihMQCo4D\nQUC58kZsj98Tf70goHzpeoyC/Q+s8YMN2B96EAwDB7DstS1I77xPyOG0FhRz3NrlchEMBnE4HKxc\nuXLCHkTJRRchezy0/f732DwepIwM6p58Mh5w58/ntIcfxtfVxY7bbyc6Osq8T32K1OJiUnJzqbr4\nYsSUFD788EMGd+3CaG/HNsbm0BWF4Q8/JL2khMKSEjzF8UXLzE7Hl5IcDkdSkE5kO2iaZmX3S5Ys\nmbLb83RgGAbd3d309fWxfPlyUlNT+d3vfofNZuOSSy4hNTWVTZs2EQgEuOKKK2b9+B8ljsqAnJeX\nR2ZmJo2NjdMenzZLEFNtMkmSRMR0c0iAmf00NTVZynCiKFrTZXv37iUUCqEoChkZGSxcuJD0MRrT\noWCzwYoVyf/2u7dkstwwEBEYCIHig2felLlseR9NTU1kZ2dTU1Mz4fcSRfGA+p6maUmdcjOQ7Fi1\nD0VWceNEEEViKPzF2M6osBVBE3HJbjRU/u78HZdG/o9FpTMRFt8jKtSCIGJDxc4ogtSFQQyQEEnF\nQCMmP4RDvcJ6n6lRrOv6AQHM/vZPEENeDM2BGA7Gz1+PMx6kXd+i174aT0ZekuaCVnMZStiL/NoD\ngIF60rVEV19Kc10dc351E5WtbyCoMdjxLGrtDpSr7ka9/NtoNacgtjVgzC9DX7J6/++t6+gP/9Ji\nRQAQDGL86Eek3/tTa8ej6zr79u2jp6fHMpf94IMP4iJL45TwZFlm3hlnUHjSSbz74x/T+fLLZJaW\nsuS665h/5pmIkoRn3jw+/+c/H3Dv9fb2sq++ngULFuDKzmbEbkdeuJBwUxMYBsroKPPOPRd3UZH1\nvsTs1CwlAUn8456eHot/bLfb8Xq9FBYWUl1dfUQkaAOBALW1tWRlZVFTU8PAwADXXnstbrebV155\nZVIziENhKl56U/Xbm00clQHZhM1mm7Em8lQD8kQlC6/XS0NDw4QNO1mWyc7OZmRkhNzcXObMmUMo\nFGJkZMQSb3G73UmZ6VQmmSQBuoMC3UEBmwgR3eD+11RKbUOctnoCkfVDfZ4kHSAEpGkaOxztiIaA\nqqvoioEianQGOknLlJCl+DWTkIkIIVRi2EjeQupj03cCBjZGSfBAJq7AbApwjOn+jtUl+/r6LG72\nAec6/Pf4NB3muLOBJBoYoh3DEAiPtNPZO0wkEsHhcOxvHB5zJc6TrgXibJZ9b77JQluMvLa34kwM\nRwoYOvKWp1E//12M7EKMRavQFq068ILpOmja/nFriDf4+nutv46OjlJfX09ubu4BGtqJ+sd9ffFF\nVNM03G43fQ8/zMDLL2PzeIiOjPD6d7/LCffcw7xTT0Uat0U3R/9dLpfVDB4uLwdBwJadjeTxEOrs\nJH/NGiquuWZKCYDD4SA3N5fc3PhUpqIo1NXVEQqFKCgoIBQKsXv3biRJSlLDc7vdMw7SifXoRYsW\n4Xa7+e1vf8s999zDrbfeygUXXHBYZcipeOmdf/753HfffVx66aXs2rWL9PT0I1qugKM0IJs/1EwU\n36bLmphIkMj01EtNTU2qE5uee4IgsHTpUkvIJS0tjYKx5k1i59msL5oPZlpaGunp6QewJQCuPFHl\nP/5oAwxiioFd1EhxyQzbF+FyTY85YkLHIIBKChIyIpIksYIytkrvg6GjCzo2SabaXkWTuA9FVcAA\nXdSw6Q76ugZIT0tPejCd+lIEJDSCY4puoOLEgUI8CKuAE7v6JQYHBy3K3/HLQ0jqMxihIjTXeftH\nnQHDloEQ6YmLxTP2MYKIoKtgT6Oo8liKpHjDKrFx2N3dTSgUsmqnxcXFZA61YogSgjXWLMb/RAIT\nX6SBPgS/D+YVQ0kptO4XkUcUkc77LIqiWJOXy5Yts373RCRKe1rXX9cJhUJ8uGULuFxEVJXQwABq\nKMRfr72W9MpKznr8cdIKC60R9L6+PioqKrBFo7z70ENEvV6KTj6Zld/+Nh/cfz9aLEb+pz9NzX/9\n14wCmjlMVVJSQkFBQdJnJPKG29raCIyxQJIkSw/SnzDh9/upra0lJyeHNWvW0N/fz1VXXUVaWhpb\ntmyZFdfnqXjpnXPOOWzatImysjJSUlJ47LHHDvu4h4JwsGm2CTCtF/+jYBgGsViMvr4+/H4/ZWVl\nU37vhx9+yNy5c6csdu33+2lubsblcjE8PGxlcZqmWbVos5lmnst0VakSsydz66jrehL7wOVK4dSf\n2+gYEUhPEZmfLTEUFPjOqSpfWDX9gNwrRLjdXkevEEZE4CtKMedohQwMDfK8uo2uOV5Em0i5ns8a\ntQq/2Mq78hYEREREjhu8ENtQ3IEjGAxa2VNaWhquzEF8GT9DEN9FIopACiJR7ASw61UY4fNpfv8Y\nJEmmvLwcT/Sn2Pz3YxgKgmBHdZ2FkvVLKxsVB1/F8c5X4kJCMRWCEcCFoYFafhVq9fdBSmYQqKpK\nx543oX4LuYVziSz4FN6oRmCwjxX3X4495AXJhmBoGLnzid67HcGekI0aBvK9t2F7ciOGJENGJuE7\nHyL6la9AZwcGAqGyCiLBEBGPh5Rbb6XgjDPiolCaRs9DDzH8wgvIGRmknnEGSjCIY84c8i+4wBIJ\nMvHHE09EC4WIhEL4+vriuspz5qDpOmk1Ncy55hpisRhpaWkUFRVhV1X+cvXVhEdGEMesn46/6SYW\nnn12XM5zBiI80WiU+vp6BEGgsrJyyoyMxNKX3+/fr4E9QXnGLOcMDg5aWfGzzz7Lvffey+23385n\nP/vZj/N49JRO/KgOyENDQxYFZ6qor68nKyvL2p4dDLqu09LSwr59+6iqqmLOnDlJovXmcEpPT8+E\nGcXhILER19/fz8jICLWjeTzWsBRBlBBEiTnpAo/9e4ysyYXWJsUNjvdoFX1JP/iXap0s9jkoKy/j\nxfTXaBHb0dERETlBXc1KrZwwAdKMbOwkc1tVVbUeSjNIy/YYuYuewpa2B5FM0mIb6GnJZXBwkPLy\n8rggvT6Cq2spMJapGnFj1Uje8xj2/YV0qfM5bB/8J4LqR9dyEYe6x5TeBAxHFpEv7AFHmjUy3/Pu\nVmo2r0cyxnZQaflEvv0ypGQi9LQg//xahO5mwvml1J97I157Gna73VoAs/a8Ter3ro1n5aIIkTDG\nomVEn3oRw+9n4JpriGzZgmC3IxkGosNBzl//ilxUROddd9Hz0EMINhvq6ChaKEQsIwPB6SRz7VqW\nb9xo0dsA2p5/nl3r1+MfHCQaDmNzuUgvL0eNRhHS0ii/4w5KSkqsDLXpz3+m9Ve/wpWfjyzLCIqC\nw+Phkj/8Ydr3QSLbpKysbErPxaGQmGCYGXUsFkNRFDweD52dnSxYsIDbb7+drKws7r333knNCT5G\nmNKDf1SXLGaiiTyVunOiDkZ2djapqXEFskQ+cn9/P62trRQUFBzg/zYbEEURURQZGBjAZrOxdu1a\nTrHZWNUUZEu9jqgFqc7qommPbgURs653qEUhgkanECTOHBbiiwwGOxcKXKotp1voo1XsQCbO/dXR\n2S6/RY26AjcT0/VkWba8+EzEXTmW4uuLLyp+vx+HQyUnJ4doNEowGMRt948pto2dsyAAEoLu3b9Y\nRPqxvX8TghYD3IhDHWOpQ7yeLESHsW27jtHjHqS+vh6Hw8GalmeRlQDYxhaOkU7kzQ+gnrsBo3AB\nyo9eBuLG1CYzNbG5ZezajisSxnC4EEQdUbIhNNahqir7uruxb96MlFBaMqJRYjt3IhcVMfDMM4hO\nJ4IkoYbDCIBNktA9HkZ27MD79ttk1NRY16n4s5/FVVDA+w8+SNurr+KZOxdF0wiNjFB0/PGsXr3a\n+k0LCgpQi4vp93hI8XhQVTXO1x4dZceOHQfldY9HOBymtrYWl8s1aUN4Jkgsz5hJzfDwMOXl5fh8\nPu68807effddHA4HK1as4MUXX+RLY0auRzuOyoAMh6eJfLD3eL1e6uvrSUlJYdWqVciyzPbt263J\nJEEQLMsbU3N3thGLxawSSHl5eVJ5ZW2lh7WVAGlAoZU1+Xw+y4pIkqSkID1eTNyBiCjEFx59rOwi\nCIAsggZRIWZN5AHW/4uhYGfqUoo2mw2Hw8Hw8DBut3tMYlSwSjMDAwOEgj6OyUvHKfcjCDICGkhp\n6PZl1ueIvg/jNV/RPjbRlniUeFBW+t/nww8/tCY1pf/tizfuTBg64kjXQc83sbklHnci8u9/A5KE\nDhAOEyicy9bXXsPpcFDkdIKqYiQ0tYSx2rFgs2GEQvvZGBDXqxAEBElCCwYPOHZeTQ2nVlez9aab\naHr+eQRBoLC6mlP++78PCKjzTjiBdx9+mOjwMJLDgRiJsPqaa1h63HFJi0pXV5fV6BwfpM3R5srK\nyiMm/O7z+aitrSU/P5+amhp6enpYv349+fn57Nmzh4yMDFpbWy2Gz78CjtqADDN3DYlGowf8ezgc\npqGhAUVRqKqqsgRODMPguOOOY2BggLa2NmKxGLIsEwwGaWtrs27yqdrcHAwmp7mrq4uSkpIpaTbL\nskxmZmbSQ2WObpvlDpPGZJ6rIAgcpxlsLgXE+DSeA4mTtPh2NV/PQUYiioKMhIpKjpFFClOvTZqD\nMqOjo1RWViaxOcaL1SjhP6EOXYOs7SWszaG275tIvS/h9MzDmV5OJm4cRpzDHB8OEUA1SIzM0YyV\nSQMLWsUpiAPN+8eSJRtaxclTPn/902ehnfM5pE2/R5BkFLeH1nXfZ+3atYiiyPCNN6LeeSdqOIwh\nCKglJfiLi0nr7SXnm9+k99Zb0WMxyypJc7kwAgGklBRSlx/oAWgYBt09PTg+967P400AACAASURB\nVDnOuvJKMtLS8MyZExdKGofUOXP4zAMP8N4jjxD1eik5/XQqLrxwUsW2xCDd0dGB1+vFbreTl5dn\n7VQmcgCZKXRdp7m5Ga/Xy9KlS3G5XPzmN7/h/vvv54477uDss8+2jmVO0v2r4KisIUM86Giaxo4d\nOzjhhBOm/L7+/n68Xi/l5eXW5yRuqbKzs5MadqZk5ujoKGVlZdaWPBaL4fV6rcAXiUQsrQaTLTHV\n7DlROzgvL4/i4uJZL4GYNfe2tjbLkuethRK752qIosCn1VwuN8rG3OGgXxjkBfureAU/hXoe58VO\nxcOhhwIsjuy+fcyfP5+5c+dO60EXQu/gaL0M9BiGHmPQ9iWao/9GUd+d5EW2IgpjU3SjMQQ1Agho\n6VXELtgM9gQ9ZSWK7el1yO/9GUQR5ZRvoZ6zPpm2dqjvouv07vg7w62t5J94MjklpUn/PbptG9Gd\nO5Fyc5EvuAB/wm4luHUr4htvYPd4iPX1EW1uJqWoiEV33oln0aKkzwkEAtTV1ZGWlsbChQuPiFGo\nruuWx+CiRYsscSDz/jWV1hIHRKZS/hoPUwC/oKCAoqIiuru7WbduHXPnzuXuu+8+KpyjJ8G/blMP\n4oFU13Vef/31aQXk4eFh+vr6qKyspKOjg87OToqLiyds2HV1ddHV1UVxcTGFhYUHvTnNMeDEIB2L\nxUhJSUkqH4znHAcCAcuevqysbNZt1CHRtaOXBQsWWJofJkXMPOdEAaDpLioQZ6TU19fj8XhYuHDh\njJwinHurQR0A0QGGjoBOdMFv0VNWo3X/hehQI+3+dHqjhWRo3ThTUpBzl5KWkUVqauqBOxVNjTcL\np8mXNUeFs7KyKC0tnVGQjMViSY1OU18kccy6t7eXkZGRKWlDzBRmkMzPz6eoqGhS7rC5s0o830T2\njBmkJ3p/4kTf4sWLcTqd/PrXv+bBBx/kxz/+MWedddbHmUExFXwSkGcSkM0asaqqVjZqbitNDA4O\n0tLSctjZaiLn2Pxjco7dbjc+nw9FUWbVZHX88RNdO4qKig76XRJHa4cCw7QbPehRjUI1l4y09EkX\nFVOnIxAIUFlZmcS1nd4JK7g+KMYQXPszWUNDmXsHWta/MTQ0RGNjo5V9iaKYpIVh7lTM4ZCpNLbG\nQ1VVmpqaCAQCVulqNmEKvvf29tLf348kSbhcroPW/GcKTdOSvstMxp4nYs+YTTszSKuqSkNDA3Pm\nzGH+/Pl0dXVx/fXXU1JSwo9//ONZu7e/+tWv8sILL5CXl8eePXsO+O+mnOamTZtISUnh8ccfp7q6\nGohLcd5www1omsbXv/51brrpplk5pwT8awdkVVXRNI3XX3+d448/fko38OjoKLW1tcRiMY499tgk\nY0ez2dTY2EhKSgoLFy6cspDJdM+7ubmZvr4+3G631WBMbLp4PJ7DHlMNBoOWa8d0M+9Rwc+T9heI\nCFF0DHKVTE7vriE4GrBMMs3MPxqNMjQ0RGlp6azQ/py1q0HpA9E5Rmsz8M97mtoON4ZhUFlZmfRd\nxPbXsL1+G8QCaBUXodR8m6iiJQXp8Zl/oh2VCZNZ09LSMqUd0UyhKAoNDQ3EYjGqqqpwuVxWkDbP\n18ykE++J6QZpc/GaN2/etMtGh4IpUD86Okp3dzeRSARN03jiiSfweDzs2LGDn/70p5xzzjmzetyt\nW7fi8Xi4/PLLJwzImzZt4he/+AWbNm1i165d3HDDDezatQtN06ioqEiS4nz66acPKeE5Tfzr0t4S\nYbImDrY9DoVCNDQ0WD9Mc3OzRVQ3t+5NTU0oinJ4Gd5BYGpftLS0kJ+fz9q1a61s1STXe71e2tvb\nCQQCSfoT6enpU34gzZq41+s9qDb0wfBX2w6CQnhsvk6hzd7NX+Zv5fTCE6jUKzEMwxr/NdW42tra\nGBoaShoJn8nOIlr8KI7WL4IeBUOj334Fe+sFysrmHDBWLfS9i33TlXFJTkHC9vb9YGgIx69Pamwl\nqspNpM/scDjo6+vD6XQeMeZMYm29tLSU/Px86/ecyJUjsTE7MDBglQ8Sr+9ENV4z4CuKMql91uFC\nlmXr+xQVFTF37lyampoIhUIEAgFOOOEEbrnlFnbu3Mmtt946a8c96aST2Ldv36T/fTI5zX379h1S\nivOjwlEbkBO5yJMFZHMrPTIyYjXsVFVFFEV27tyJy+WyeJxlZWVJgiuzCb/fn6R9MT47m0hXwtwq\n+nw+mpubCQaDVv3RdAxOrJeaNe/JFN+mgxHBZ7Er/IIPDegTB3jB/jxnhM4kVqsQjUZZtWqVtQ1O\nHAbo7u4mEAgcIPtpKspNBjHwN2wDt4DDRkg8hvcHPkeaZynHHFMy4fuk1r+AGgV7vKxg6CDX/xb1\n+PVJr5uIfWCWk1paWujs7MTpjCu27d27NymTno3gbPJ9nU5nkhnBwWCz2SYN0qaB6PggHYvF6Orq\nYsGCBUkBfzZhlnRCoRArVqzA4XDw6KOPsnHjRu655x5OO+20pHvyo8RkcppTkeL8qHDUBmQTpp5F\noriO2cQyG3IVFRUYhmGVB5YvX24Fr4yMDNxuN21tbbS2tiZtEw8VQA4F01Q1HA5TXl4+rabNRIMW\nZpPI6/VaW0WHw2GpcpmKWYdL8J+v5/OB1IhCDJ34XsxlyGhajC2hzVyQe9EBZgCJwwCmYpau60mC\n9InaB4mDLKIoIkTew95zVdyKSNWx8wo1ac1IQyEY0NAyzkItuBQjPUH4x5aCIIj762yGjiFPbWzR\nFALKz89nyZIllhmnWUM3xaDGN2anI/Se2EydDb7vZEF6aGjIcneWZdmitiWKAM1GcB4eHqahoYH5\n8+dTWVlJe3s71113HVVVVWzfvv2AevtR3sSbEY7agDzRtJ65lTbLAsceeyyCICRN2A0NDVlO1Mce\ne2xS8DLHlU1nXL/fP6PSgaZplhBMaWkpeXl5s3Jz2u32JPuhcDhMfX09gUCAzMxMQqEQb7zxxiGZ\nHYfCqcqxjAp+GqV9GIBHFxHDMQwbZGRmkOfJO+RnQDxIT6QoZwZpU6BGkiQWeP5AgRFG1Z3INgey\nHgbtPQhJYCjI4SaknqdRKu9FK/w8AOqiLyC/txEhPBjPxiQ7yrjseDxisZglELVixYqkhVwQBNy1\n75D6xt+Zm5GNeu4XMNyphMPheKNzaIjW1lZLYvVg19hsHmdnZ1vSrLMNs+7d0dFBRUWFdV/EJyTj\n17ilpeUAtsR0g7SqqpZ40sqVK7Hb7WzcuJHHHnuMe++9l1NOOeWfIvhOJqepKMpHLrM5GY7agGzC\nrCGbGY/H46G6utpq2Jl8YpNeZgqGT1Rbm0g3eKLSQaLmQXp6utXFNx+QxJHqI/EgappGW1sb/f39\nB0hWJjI7TLbIVNTkEuHAzqWxs2lSmnjB8QICCpLLhiAIrIxNIE05DUiSREZGRlJte2hoCH+rSH6K\ngCCKqKqKZIRAB8FQARFiGkJ4FPuur6IWbUVZdBOkFBL5t5eQP3wKoj70BZ9Bn3vchMc1RdDb29tZ\nsGDBhIuktOlZbD/ZEHcGEASk558i+ss/k5IS93ibSLFvcHCQ1tZWq9Hp8Xgs7YYjJegO8b5IbW0t\nbrebNWvWJCUWpsPzgWPsBw/SKSkpB9yvZnOwqKiIqqoq9u3bx/XXX8+SJUvYvn37Eft+M8Fkcpq5\nubmHlOL8qHDUsix0XbdkDwcHB7Hb7VRUVOB2u5MCsVk2iEQi0y4bTIbEoRCv10s0GkWWZSKRCG63\n2/LSm20kMgFMitFUAn5ifdfr9SY5hpj16ERmR6JGcdriVFpymlFRWaoup0yfurLeoWBmq9FolKry\nArIGPo+gdmMYOoLqQ/fbECNRDAWEgB6/O8ekNw0xnein/oiRveaQxzEHL1JTU1m4cOGkJR3nBdUQ\njYJtrCQRDqDceAfaZz5/yGMYhkFnZyf79u0jJSUlPp03thAmBr3DLScZhmH9NpWVlYc1aJEYpP1+\nf5JqX0pKCiMjI+i6zqJFi7DZbGzcuJFf/epX/PSnP+Wkk06a1az4ULS0u+66ix/+8IcEAgGr9Piz\nn/0Mu93Ohg0bmDNnDqIo0tPTY53/Y489xpo18ftj06ZN/Md//Iclxblhw4ZZO/cx/GvT3hRFYe/e\nvfT395Odnc3ixYuTJuxMqb+BgQEWLlxITk7OEdlWRaNRGhsbCYVC5ObmoigKXq/XehjNgDdT1oEJ\nszHocrkoKys77GZTomyi1+u1mB02m41AIEBeXh5lZWVHZGossQGZlK1qI8i+34PmB0VAbv0JQmwI\nggZE2S8oJAgYhohfXMAHxY8kNToTG6aapiWNbx9qMXaetRgkeb/uciiAcv0P0C788kHfZ0pXAlRW\nVlrnYBjGAbKqibsV876YapA2XaszMzNZsGDBEdl9qapKR0cH7e3tuFwudu/ezRNPPIGqqhQVFXHb\nbbexevXqWRMiAqZNS3v++ee59957efXVVwEoKSnhzTffnLG7yCzhX5v2JggC6enpZGRkMDg4SDQa\ntYKHuTWdN2/eR1I2SJx+MzGedWBmpampqUlZ6aEWiVgsZpVKKioqZm2aK5HZMX/+fIsJoGkahYWF\nlktEogZGenr6YWt2+Hw+6uvrycjIOLABKWWiZn7N+qvuPh6p+wmkfb9FIAgYY8pwOoIokyoHWLx4\n8QF0NpfLhSRJjI6OMm/ePNasWTOlc9Y+fQ7SX/4IdgeoCths6KtPnPT1iQvLRNKVgiDg8XjweDzM\nmTMn/p3GROlN55DGxsYk/eCJFm9TMc2c6DsStEyIJzn19fVomsZxxx2HLMu89dZbuFwuLr/8cjRN\n4xe/+AUXXHABl1xyyawddyoO0Yl4+umn+eIXvzhrx/8ocdRmyOZD6Ha7LWU0VVVRFIW0tDQWLFgw\nZQ+76cBsHLa2tk6rbADJDS2v15ukzGYGRzPgjRcamk2t5fHnZIqGWxrFCTCZHeY5J07CTZSVTgZF\nUSy6VGVl5bRKOkKoA8eW0xAi3cQTEQFDTEXPPp7Yp36b9FpzYVFVldTUVILBYFITzqyhT9jojEaQ\nH/oh0vZXID0b5Yab0ZeuPvB1TL0MMhVMZlDg8Xiw2WwMDg4yZ84cSkpKjljzzPSHNDnSzc3NXH/9\n9axevZrbbrttQheU2cJvf/tbXnrpJTZu3AjAr3/9a3bt2sV99913wGtDoRDz5s2jqanJuldLS0tJ\nT09HkiSuvvpqrrrqqiN2rgfBv3aGXFdXx3e/+13LhLGvr4+zzz6bK664wnJ6rqurQ5ZlK3CYAW+m\nML30PB7PjAYIJmpomdxSr9dLb28v4XAYURSJRCJkZmZO6lh8uEgcVJkzZw41NTUTLizjmR2JQxaj\no6O0t7cfVLMjUQC9pKSEqqqq6buEp8wnesqr2N79T8S+V0G0Y6QuIrZm/wNr/uY9PT0W5zzxux7M\nNssqHTicqDf8N+oN/z3puSSK9MyW/sRElMFYLEZdXR2Dg4OkpqYyMDBAf39/UiY9FbukQyEWi1Ff\nX49hGKxevRpJkrj//vt55pln+PnPf86JJ06+Q/hH4Pnnn2ft2rVJicO2bduYO3cu/f39nHHGGVRV\nVXHSSSf9A89ychy1GbKJdevWsX37ds4880z6+/t59913EUWRVatWUV1dTXV1NXl5eZaIjrmlTQzS\nh8puzEk+00vvSDTsYD+NTdd1cnNzLU5sLBZLCh6H2xwyx6odDgdlZWWHPSJuGAbhcDhJWEnTNOx2\nO6FQiLS0NCoqKmZnakyLgRYEW4ald2FSzKYjBDS+vuvz+Q5ZOhgZGaG+vp7CwsJp7Yymi8HBQYvZ\nMGfOHGsBS3SRMTNp2D92bwb1qZ6XSRE1B0kaGhpYt24dxxxzDLfeeusRSQQmwo4dO7j55pt5+eW4\nacCPfvQjANavP5DCeNFFF3HJJZdw2WWXTfhZN998Mx6PhxtvvPHInfDE+Ndu6pnYs2cPS5YsSZoO\nCgQCvPXWW+zcuZM33niDhoYGy1Bx9erVrFy5EpvNlhQ8TMZBenq6xTgwt/NHujGoqir79u1jaGho\nwrKBmeElBrxEz73Ecz7Uccwm10zHqqf6fZqamhgdHSU3N9fSapjJOR8MiWWQmYrnJGKygOd2uwmH\nwwAsXrz4iFG9YrGYNeJfVVU1pYUysTnr8/ms4ZvxmXTidTazb9M/TxRFHnjgAZ577jl+8YtfTEus\nazagqioVFRX87W9/Y+7cudTU1PDUU0+xZMmSpNd5vV5KS0vp6OiwfoNgMGjdV8FgkDPOOIMf/OAH\nfOYzn/lIvwOfBOSpw9w279692wrSJod39erVrF69msrKyqTRVFVVUdW43VBJScmsTTuNPy9T38AU\ngZlqgEqcgjPP2eRRm9m/OcRyuBrFM/k+47O78eecyOyYrgVVYh3/SNbXzfumpaWFzMxMa7FPVDtL\nnDY8nOOY38fMVg8HZq/CvNaJE5IQ5xaXlZVRUFBAXV0d69atY+3atdxyyy2zrn1xKDrbli1buOCC\nC8jOzqarqwu32813v/tdNmzYwPXXX8+zzz5LamoqX//61ykoKOCll17imWeesd7f0tLCRRddBMQD\n+2WXXXYkKG1TwScB+XCgaRr19fXs2rWLXbt28c4776AoCoWFhTQ3N3Pdddfxmc98xqqXhkIhHA5H\nUqnjcKhnZj3abArNRDt4PBKHWLxer0X+j0ajR5QfDfEml2l9VVZWNuXvY1pQmdl/KBRCluVJmR2h\nUIi6ujqcTifl5eWzct0mQjgcpq6uDofDccBxEm2zEl23ZyKhGYlEqKurw2azUVFRccS+TygUYu/e\nvWiahsvl4pZbbqG5uZnR0VGuvvpqvvCFL1gj5LOFqdDZtmzZwt13380LL7ww7ff+k+Ffu6l3uJAk\nicWLF7N48WKuvPJKFEXhS1/6El1dXXz+859n+/btPPzww5Z33po1a1i5ciVutzupmWVyjacyAQdx\nzmpTUxORSIRFixbNaoBM1L8whZV8Ph/FxcWWCtj4GvpMRqsTYTqqjIyMHGDVNNVzHm9BlcjsMBud\ndrsdXdeJRqNUVFQkWRTNJhKbgxUVFRO6IU9mm2UG6fFiUOYfl8t1gBhUZ2fnAU3I2UTirsWk5tXW\n1uL1ejn//PM5++yz+eCDD7jrrrvYuHHjrCrdTZfONlvv/WfGJwF5irDZbKxfv55Vq/aPBhuGwdDQ\nELt372bXrl089dRTlppaTU0N1dXVFBcXW1vbhoYGDMOwuMbp6enWFtwUmunp6WHhwoUH8JZnC4kj\nwhP58pkNuPGj1QdrZk12HHNq0MxgZuv7jGd2DA8PWxZHGRkZdHR00NzcPKsLC+x3CcnOzqampmZa\nDIaJxpUnWlgcDgdOpxOv10taWtoBY8+ziWg0Sm1tLTabzeJi33PPPfz5z3/mgQceoGbM+fq00047\nIsefqsra66+/zvLlyy2bpyVLlvxTKbTNJj4JyNNAYjCGOLE/JyeHc845h3POOQfYT9LftWsXf/vb\n37jzzjsJBoMsXrzYahrm5uYSCoUsF2hzzDsrK4vly5fPqqFkIswySHp6+qSqb4IgkJKSkqTNYPJg\nTRU5s5mVWDZIrO0msjSOlH4w7G9yqarKqlWrkrr+ky0s49koUwmqpmmA3+9n8eLFs7ZrGb+wmPdO\nb28vmZmZxGIx3njjjUOK508XiVTD8vJycnJy2Lt3L9dffz2nnnoq27ZtOyLmCzNBdXU17e3teDwe\nNm3axIUXXkhjY+M/+rSOGD4JyLMMURQpKyujrKyML33pS0A8cLz//vvs2rWLRx99lA8++AC73U5p\naSmNjY1cdtllnH/++UQiERoaGohEIrOa3SVqQsykDJLIgzVhNoa8Xq+1sEiShGEYxGIxysvLZ03F\nbjwSJ+AWLlw4YXliooXFpLKZnG5zCu5gkqomL3nevHmHpSF9KPj9fmpra8nOzuaEE06wziFR8jOx\nFJZ4f0xH8jMSiVBbW4vD4aCmpgbDMLjrrrv43//9Xx544AFL2+GjwGTqa4lI5HGfc845fPOb32Rw\ncHBK7/044pOm3j8Auq7z7W9/m1deeYWTTz6Zrq4umpubKSwstOrRy5YtQ5blCal3U9ViTpzmm0zB\nbLZgTnJlZGRgt9sP22l7Mph6Denp6SxYsOCwt/OTsVFSUlKsOq9pynkkkKinMdXFMjH7N/8oinJQ\nLrpZqjKlOLOystizZw/r1q3jzDPPZMOGDbOaFR+KPfHkk09yxx13UF9fz9KlS/nlL3/J1772NZ56\n6inOPfdcqyxmGAbvvvsugiCwe/duLr74Ytra2qym3qGocP9E+IRl8c+MrVu3cuKJJyZlQp2dnezc\nuZPdu3eze/duhoeHqaiosEod5eXlSU7FiTS29PT0pKbQyMgIDQ0NZGdnz9gVeSowh1UkSaKioiLp\noR7vtO31epMCh7m4TLVsYFpPHUm9BsMwLPGczMxMNE07gNkxvgE3U5iDJOaI/eF83sGEilwuF0ND\nQ6SmplpmDD/5yU946aWXePDBBy2jz9nCVBgQr7/+OosWLWLHjh184xvfYGhoiO9///ts2LCB7Oxs\n1q9fz4033sh9993Hgw8+iCzLuFwufvKTn1g86I9AoW028UlA/rhDVVVqa2stbvQ777yDYRisWLGC\nNWvWUF1dTUFBgUX8N80vY7EYkiRRVVV1RNyqAUstr7+/f1K2wUSYaALOtHKaSOoToL+/n+bm5iPK\nkYZ47bu2tnZC/YnEEXafz2c14BKD9FSzaFPQPRwOs2jRoiM28aZpGq2trZbk5ObNm3n88cdRVZXF\nixezYcMGVq9ePev14ulM1kF8YVq6dCldXV3AP40622zjE9rbxx2yLLNs2TKWLVvGN77xDSuYvfXW\nW+zevZu7776b+vp6S9PCzIKuueYaAGuce7rUu0PBFCWficj+ZApnZtnANHGVJAmXy0UgEMDpdFJd\nXX3EGk2J+hOTUfMmskcya7umBZVJGUzM/sfX/s3STnFx8Yx0O6aKcDjM3r178Xg8nHDCCWiaxqZN\nm8jJyeFb3/oWgUCARx99lO7ubi6++OJZPfZ0GRCPPPIIZ599tvV3QRA4/fTT/9FiQP8QfBKQP0Yw\ng9nJJ5/MySefDMQzzt/97nfcdNNNlJaW0t/fz7//+79TWlpq1aNLS0vRNO2Q1LtDwWw6GoYxq47F\niVZO8+fPtwJkT0+PxZl+++23sdvtSYM3sxGgzbJBQUEBa9asmdbiMpEx6nhmh6qquN1ui58uy/IR\nXVzM0ldXVxdVVVVkZGTw3nvvccMNN3Deeefx2muvHTHWy0ywefNmHnnkEbZt22b928dJDGi28UlA\n/phDEAQyMjLYvHmzlZXouk5jYyM7d+5k06ZN3HbbbUQiEZYuXWoF6fHUu/Gqd6btlPl5phnneEuo\n2YZptZWbm5vENgCsqUjT0zAajc7YH9B0k4lEIgd4580Uk1EG29ra6OjowOPxEI1Geeedd2bVLNeE\naduUmppKTU0Nqqpy2223sXnzZjZu3Mjy5csP+xhTwVQZEO+//z5f//rXefHFF5N2HuZr8/LyuOii\ni9i9e/e/TED+WNWQn3vuOW6++WZqa2vZvXv3pBSdyTq8w8PD/L/2zjwqiitt40+hRMEFAR0ERZQd\nm0UaJEbUiKAm7omeqBkVNS5xJY7L6OfGQSUw0TETdURccBkT3EUU1LiGiIDiIMMaUIEIDbLKFlm6\n3++Ppird0o0NNpvW75w+dFXdW1W3gbdvvctzp0+fjoyMDPTv3x+nT59+65V+2wtVVVWIi4vj/NEJ\nCQnQ1taGUCiEs7MzHB0doaOjw7kO2NQ7TU1NlJSU4C9/+QvMzMyaTcFM1kBaW1urpK+rTEWOLWJh\nBYpkXTQtpXMBKC+vVpbZISus1BhtFDYQmZOTAxsbG+jo6CAuLg5eXl6YMmUK1q1b12wl14pQRQwo\nKysLo0aNwvHjx+XEitqQGJC6efeCesnJydDQ0MDixYuxc+dOhQa5oQjvunXroKenh/Xr18PPzw/F\nxcXw9/dvhZG0PkSE4uJiPHjwgDPSrIiRs7MzzMzMcPPmTXz55ZfcbLopqXeq3AdbusuKn7+NgZQt\nYmGNHSuco6Wlhfz8fGhpacHKyqrZjJSs20DVgKes/gW7OAGb2cF+3ooyO9hAJJsGWFtbC39/f0RE\nRCAgIAB2dnZqG9ebUtmICF5eXggLC0NtbS2ICB07dsT8+fPh5OQET09PSCQSrF69Gunp6Th37hxM\nTEwASOMlDx8+VFkM6PLly3j8+HFbz6yQ5d0zyCwjR45UapAbivBaWVnhzp07MDQ0hEgkwsiRI7m1\nznikxuzJkyfYsWMHwsLCIBAIUFRUBGtra87VYWZmxgWz3pR69yYqKiqQkpLSaMGhxsLKfb548QLa\n2tqora2tZ+zedukpltcN5NsEUBvK7OjWrRvKyso4IXwdHR08evQI33zzDaZOnYo1a9ao9fNUJZUt\nLCwMe/bsQVhYGKKjo+Hl5YXo6OhmEQJKTEyEu7s7wsLC1J6210y8n1kWDUV48/LyYGhoCADo3bs3\n8vLyWuUe2yoaGhrQ19eHmZkZtzpyTU0NEhISEBUVhRMnTiA+Ph4dOnTgBP6dnJzQs2dPlJWV4cWL\nFyqp3rE60g1lNagLVn9CT08Prq6unIGU1ZHIycmRK2Jh770xwS/WV5yfn6+2lUKUZXa8ePECqamp\n0NDQQHZ2NrZs2YLOnTsjJycHBw8ebBa9YlXEfEJCQjBnzhwwDIMhQ4agpKQEIpGIEy56WyEgiUQC\nDQ0NSCQSCAQCeHl5YdWqVbhz506zuZ1amjZnkD08PJCbm1tv/44dOzB58mS1Xae4uBgVFRWwsLBQ\n6k9OTU3F9OnTue2nT5/Cx8cH33zzDby9vXHw4EFu4UpfX19Oz6I9o6enh82bN3PbmpqacHR0hKOj\nI5YsWQIiQllZGSfw7+vri7S0NPTq1UtO9e6DDz5QqHoHSBeZNTIyanRW/hyOAQAAGVhJREFUQ2MQ\ni8Wcmp0i/QlFS0+xM//i4mJkZGSgtrYW2traciXsima8rNHv1atXs45JIpFAJBIhPz8fgwYNQvfu\n3RETE8MtPGtnZ4f/+7//w9ChQ+Hr66vWa6uSyqaoTXZ2tlqEgFhjDEjTOS0tLbFhwwbcvHkT27Zt\nw5YtW5oyrDZHmzPIN27ceKv+DUV4DQwMIBKJYGhoiE2bNqFHjx5IS0uDn58f/Pz86vmTraysEBcX\nB0D6D96nTx/OvwUAq1atao2lYFoVhmHQvXt3uLm5wc3NDcCfZbmswP+BAweQn58PCwsLODk5QSgU\nomvXrrh+/TpsbGzQsWNH5ObmoqKiotGpd6pQUFCA9PR09O3bFxYWFiqdl2EYaGlpQUtLixOAly1i\nYbUv2JRBtoAlLy8PZWVlEAgEzbZSCCDVk05KSoK+vj6cnZ1RXV2NLVu2IDo6GocPH4aNjU2zXbst\noKGhwWkzV1ZWwtnZGRMmTMChQ4fg5uaGiRMn1hP/ao+0OYP8tgwePBhpaWl49uwZ+vTpg+DgYPz4\n448AgEmTJuHYsWNYv349zpw5wy1V7unpiZEjRzYY4Lt58ybMzMy4IATPnzAMw31ZsV9YYrEYKSkp\nuH//Pnx9fZGYmAhbW1uYmZlxq7AYGBigvLwcz549Q3l5OTQ1NZWm3qlCVVUVfvvtN0gkErXkSTdU\nxCISiZCWlsYVsDx//py7b3WUVbOwFZEFBQWwsbFBt27dEBMTg9WrV2PmzJm4fft2s8lzyqJKKpuy\nNjU1NU0SAiIi7nP8448/4O3tjQkTJmDcuHFwd3dHWVkZdu7ciUWLFmHt2rVvPZlrC7SroN6FCxew\nYsUK5Ofno0ePHhg0aBCuXbuGnJwcLFiwAGFhYQCU17gXFhbiiy++QFZWFjIyMpCXlwc9PT0QEXR1\ndVFSUqL02vPnz4dQKMTy5csBSBdLDAoKgo6ODpydnbFr1673JoWuMVy4cAExMTGcG+TRo0ecVkdy\ncjK6d+/OuTocHR3RpUuXeql3b1K9k9V4Vqb+pi7Y9LyqqipYW1tDS0uLE5+XXdWEDb6x996UQhBW\nAa5Xr14wMTFBVVUVtm/fjkePHuHAgQOwtrZuhhEqRpVUtitXrmDv3r1cUG/lypWIiYlReU08lurq\nas5/zxrlyspKrFy5EiNGjEBwcDBMTEzwww8/cH8PAoEAK1as4KpU2yDvbpaFqjTkj/b09JQzwLq6\nuiguLlZ4nurqahgZGSExMZF7nM3Ly+MWNV2zZg1OnToFbW3tBvOb+/fvz5Uus2k+wPubH01EKCgo\n4AT+Y2Ji8Pz5c5iYmHCCSra2tiAipap3Ghoa+O2339C1a9d6+hPqhtXUUCV/WVZUqbS0VK6Ihb13\nZffKVioWFRVxCnBRUVFYs2YNZs2aBS8vr2YTi2oIRROdgIAAAMDXX38NIsLy5ctx9epVaGtrIygo\niMuEUkUIqKqqCgEBAejUqRO+/vprHD9+HCkpKRg5ciRcXV2xdetWnDt3DgcOHMCYMWMAAGfPnsW0\nadOQn5/PxXPaKLxBbojGpMCFhIRg3759uH79usLjixcvxsWLF5GXl9dgfrMy0RQ+P/pP2NQ71kA/\nfPgQlZWVcgL/pqamKC0t5VwG2tra0NXVbVLqnSpUVVUhNTWVW4W5KaXH7MrgsqJKivK6y8vLkZyc\nDAMDA/Tr1w+vXr3Ctm3bEBcXh4MHD8LS0lJt43odVSYGv//+O+bMmYO8vDwwDINFixbBy8sLAN46\n0F1VVYXjx48jNjYWGhoaSE9Ph4eHBy5duoSZM2eipqYG2dnZEAqFmDJlChYsWIC8vDwEBwdDX1+/\nrWda8Aa5IdauXQt9fX3OCBYVFeEf//iHwrYzZszA2LFjMW/ePG4fGxwEpCWeH330EUJCQho07soM\nMp8f3TDV1dV4/Pgxt+BsVFQUSktL4erqivHjx0MoFEJfX59zdbzuMmiqDrPsyhrsenPqRLaI5eXL\nlygoKIBYLAbDMEhMTISuri727duHuXPnYsWKFc0+K1ZlYiASiSASiSAUClFWVgYnJydcvHgRAwcO\nhLe3N7p27droQLdYLObG9uzZMy7uc+3aNRgZGeHy5cuIjY2FQCCAjo4Odu7cCbFYDCcnp/Y0ceEN\nckPI+pNNTExw+vRp6Onp1fNHV1RUoF+/fnj69Klcvuzs2bM54ezk5GRkZWXB0NCwQX/0gAEDoKOj\nU0/FqkePHlx7VfzZ7zMnTpzgxM3z8/O5mfTTp09hZGQEoVCIwYMHw97eXk7gXzb1TpXlm/744w8k\nJydDS0sLFhYWzeoKefnyJVJSUtC7d2/06dMHycnJ2L59OxITE9G5c2f07t0bs2fPlpsQNAdNmRhM\nnjwZy5cvx+jRoxttkGVT2YqLi6GlpYXOnTsjMTERixcvxpQpU7BmzRrU1tZi9uzZcHNzw6JFi1BZ\nWYlXr16pLPnaRuANsjpRhz86OztbTsVqz549GDFihJxBLioqgoGBAfr3798qj41tnVevXinMviAi\nZGVlcQb6wYMHKC4ulhP4t7Ky4gSKysrKFKreAeB0IaysrJrVl8+uFvLy5UvY2NhAW1sb9+7dw9//\n/nfMnz8fS5cuRYcOHVBQUICSkhKYm5s3270AjZ8YZGRkYMSIEUhISED37t2bHOg+cuQI/vnPf2Li\nxInQ1NSEj48PTpw4gbt372Lu3LkYNmwYVq1aBWNjY/ztb39T23hbGN4gtxRNmVnIziZk+y9duhRn\nzpxBfn5+iz42vovU1tYiMTER0dHRnMA/wzCcwL+TkxMMDQ3lNCRqamqgra2Nfv36QVdXt9Gpd6pS\nUlKClJQUbrWQyspKeHt7IyUlBYGBgTAzM1P7NQH1BbrLy8vx8ccfY+PGjfj8888ByAe6N2/eDJFI\nhCNHjjR4P0ePHuUCdWFhYdi4cSMCAwMxYcIErF69GiEhIXBzc0NCQgJOnjwJCwuLtxh9q6K6UlQj\nXjwKWLNmDX377bdERPTtt9/S2rVr67UpLy+n0tJS7v1HH31E4eHh9fr37NmTlixZQkREOTk5ZGlp\n+cbrT5o0ia5fv05ERFu3bqXvvvvu7Qf1DiKRSKisrIxu375N/v7+NG3aNLKzs6Phw4eTu7s7ubq6\n0n//+1/KyMig+Ph4+vXXX+nGjRt07949SkhIoKysLCopKaGKioomv0pLS+nRo0f0yy+/UH5+PpWX\nl1N4eDg5ODjQ3r17SSwWt9rnY2lpSTk5OUTU8N9edXU1jRkzhnbt2qX0XM+ePSOBQMBtZ2Rk0K1b\nt4hI+nuQ3f/q1Svy8fGh4cOH065du8jS0pKKi4spPj6ePD096dixY+oYXmujko3lZ8hqQBV/dEMq\nVm+TH62ux8b3laSkJPz1r3+Fvb09DA0NERsbi9zcXJiamnL50QMHDoRYLH6rBWeBP8Xw+/Tpg759\n+6KiogJbtmxBeno6Dh48iAEDBrTAiJWjSqCbiODp6Qk9PT18//33csdkA927d+9GdHQ0goODAQDn\nz5/H0qVLkZSUxP1ts08eaWlp2LBhA44dO4YuXbrAwsICtra2uHDhAoqKitqbr1gZ/Ay5reLu7k4C\ngaDe6+LFi6SjoyPXtkePHkrPU1ZWRkKhkM6dO8fty83NpdraWrpy5Qrp6elRt27duNm3LBKJhFas\nWEFmZmZkZ2dHsbGx3LHw8HCytLQkMzMzhX3fJXJzcyk1NVVun1gspuTkZAoKCqIlS5bQhx9+SI6O\njjR79mz6/vvv6ddff6Xff/+dUlJSKCYmhm7evEm3b9+m2NhYSk9PpxcvXlB5ebncrDg2NpYiIiKo\noKCAysvLKSwsjOzt7Wn//v3NOisuLCwkDw8PMjc3Jw8PDyoqKlLYzsTEhKytralr167UqVMncnd3\np8LCQiosLKThw4eTtrY2eXh4UFhYGAEgOzs7cnBwIAcHB7py5QoREc2aNYtsbW3Jzs6OJk6cSA8f\nPpS7xrx582jevHn1rh0aGkrTpk2j3NxcOnr0KG3YsIF2796t/g+jdVHJxvIGuY2hjsfG2tpaMjU1\npbt375KNjQ3Z29tTYmKiXJsrV67QJ598QhKJhO7fv08uLi5yfZ88eUJVVVUK+76P/PHHH3T//n3a\nvXs3ffnll+Tg4EBDhw6l5cuX09GjRyk+Pp4yMzMpISGBIiMj6caNGxQREUHR0dF07do1+t///kfl\n5eWUm5tLCxcupNGjR9OzZ8+a/b7Xrl0r505bt26dwnYmJiaUn5/f5P6vU1RURGPHjqXU1FSqqakh\nIqKKigqysrKis2fPEhFRVVUV137BggU0ZcoUGjhwIKWlpak+wPaDSjb2ndOyaO/I6m0cO3ZMocId\nEeGrr76CjY1NvaizrNxhbGws7O3t4eDg0OJSie8anTt3xpAhQzBkyBAA0t9BUVERJ/B/+vRpZGZm\nwtjYGM7OzhAIBAgPD8dnn30GY2NjnDx5EsHBwaiqqoKrqys2bdrUrCXeLCEhIbhz5w4A1TRb1NW/\nsLAQeXl5XCELq5zn6+uLzZs3Y/jw4dz4Q0NDMWzYMIwdO5Zb+uq9RVXLTfwMuUUoKCigUaNGkbm5\nOffYSESUnZ1Nn376KRERRURENPjYaGxsTLq6ujRx4kTKycmh48eP07Jly+SuM378eIqIiOC2R40a\nRQ8ePKAzZ87QV199xe1X1JdHMWKxmJ48eUIbNmygnj170rBhw8jOzo6mTZtGI0aMoDFjxtCNGzfo\n6NGjtHTpUgoJCWn2e5J1gUkkknouMZb+/fuTg4MDCYVCOnDgQKP7ExEFBQXRL7/8wm3PmjWLUlJS\n6rWbNWsWrVq1ikpKSmjs2LEkFAoVtnvH4GfI7RF9fX3cvHmz3n4jIyOuWGXYsGFSf5MCTpw4gbNn\nz+Lq1as4dOiQWu4pMzMTVlZWSpfuOXnyJPz9/bm83v3798PBwQGAcv2OdxENDQ2YmJigoqICcXFx\nnNJZfHw8QkNDsWXLFi745+npqbbrNpTKJgvDMEpT+FRZ6bmh/oBUPzw0NBT79u3DoEGDkJ2dLTfj\nZQtBAgICYGlpicOHD2PlypXYtm1bY4b7TsMb5HcQdUolZmVlITIyEg8ePOCW35k0aZKcC2PAgAG4\ne/cudHV1ER4ejkWLFskJkN++fbtZV6puS3To0AH/+te/uG1NTU1ObrS5aEh2UlYDXCQSKXWTKFvp\nWdX+wJ/LpZ0/fx5XrlxBWloa7t69i0mTJgGQfmGJxWJ06dIFFy5cQJcuXZQqvr2vNM/SBjytiqwm\ndHV1NYKDg7l/CpZJkybh+PHjICJERUVBR0cHhoaG9foGBQXB2toapqam+OCDDzifsixDhw7lUuuG\nDBmC58+ft9hYeRqGjUkAUBqTqKioQFlZGff++vXrsLW1Vbk/C/vU9vnnn2Pv3r3w8vJCXFwc0tLS\nuONsubqLiwtvjBXAG+Q2SGxs7Fu5Gzp27Ii9e/di7NixsLGxwRdffAGBQICAgABOLnHcuHEwNTWF\nubk5Fi5ciH//+98K+w4ePFhuNQp2WR5lHD58GJ9++im3zTAMPDw84OTkhMDAwCaPiUeeoqIijB49\nGhYWFhg9erTCirrU1FSEh4djx44d6NSpEzZt2sTpsaxevRqdO3fGoEGD4OzsDAcHBzg4OMDFxQXj\nx4/HJ598AgBYv349fv75Z1hYWODGjRv13FWysO4MIoKWlhY8PDxQWlqK8PBwVFVVtXU1traBqs5m\n4oN6LcbFixfJ3d2dy0+9desWbdy4Ua7CqaVoTJDv1q1bZG1tTQUFBdy+58+fExFRXl4e2dvb0927\nd5v3ht8TGpuOVltbSwYGBpSRkUFELVfReeTIEVq+fDk9efKk2a/VxlHJxvIz5DbI5MmToa+vj2vX\nruHmzZsICAiArq4uN8MQi8UAgMjISERGRjbrvajijwaA+Ph4LFiwACEhIXKrJCvyTV69ehVWVlYw\nNzeHn59fvXPduXMHOjo6GDRoEAYNGgQfHx/u2Jv6vi+EhIRwgUFPT09cvHixwfYtvQQZ1bkvZsyY\nAW9vby6NkucNqGq5iZ8htyg7duygxYsXk4uLi1wlHhFxifYeHh6cbkZtbW2z3EdNTQ0NGDCAnj59\nyhWKJCQkyLXJzMwkMzMzunfvntx+Rfodly9ffmPhye3bt2n8+PH17oUvWvmTxqSjEUmr5Pbs2cNt\nb926lfr160d2dnY0b948pRV8PGqDnyG3Z5ydnREYGIj169dzalosbOpUVlYWd0yRloJEIoFEIgEg\nDdY0BVX80T4+PigsLMTSpUs5nyQgVf8aNmyYnG9ST0+PKzxRFiRURkxMTJP7tkc8PDxga2tb7/X6\nmN+UjlZdXY1Lly5xi/oCwJIlS/D06VPExcXB0NAQq1evbrZx8KgOn/bWBomNjcW2bdvw4YcfKjS0\nbPqQSCSCi4sLgD8DKpmZmSgpKYFAIJATVQ8KCkJOTg68vLxgYGAgJ+7yJsaNG1dPU1l2MclDhw4p\nDEKampri8ePHcvvOnj0LY2Njbrtv375yKXIskZGRsLe3R58+fbBz504IBAJkZ2er1PddQR3pbAAQ\nHh4OoVDIrQfJ9mdZuHAhJkyYoJ6b5nkr+BlyG+Pnn3+Gv78/t7Q5qyfL+o2pzjcXFRWFXr16QUND\ng5sFSyQSpKenw9vbGy4uLpg7dy533tLSUnTv3p37R3zdGEskErliE9n3LY1QKERWVhbi4+OxYsUK\nTJkypcH2b/Irf/fdd5w/2tbWFh06dEBRUREAaeGKnZ2d3My+PdCYdLSffvoJM2fOlNsnEom49xcu\nXODS3HhaGVV9G8T7kJud5ORkGjlyJAUFBRERUVJSEk2fPl2urJT1Ffv4+NDUqVOJSCo0xJKfn0+V\nlZVUWFhI3t7eFBERQaWlpeTl5UVz5syhyZMn09atW6mkpOSN9xMQECB3bnUQGRlJY8aM4bZ9fX3J\n19e3wT6s8I2ivtu3b2+UX/nSpUvk5uZW79ztDVVK7Imkvns9Pb16v+/XldlYQSueZoNXe2tvVFdX\nU0JCgpwR/Pjjj+nQoUPcNhvQGz16NJ06dYqIiF69ekVERNeuXaNly5aRo6Mj2dnZkUAgoB9//JHy\n8vLI3d2dFi1aRI8fP6YZM2bQ/v37iYiouLiYAgICaPv27RQVFcUZ/MzMTGIYRu1jVCVIKBKJuBS/\n6OhoMjY2JolEorDvf/7zn0YZ+JkzZ1JgYCC33ZYM8unTp2ngwIHEMAw9ePBAaTtl8qiqSm3ytAp8\nUK+9oampCYFAAE1NTW7fqVOnuCR9AFyl061btxAXF4eMjAx06tQJAODv7w9bW1s8evQIoaGhMDIy\ngrm5OZKSkmBpaYn58+fD3t4etra2SEhIwMuXLxEYGIiKigr07NkT/v7+CA0NBQBERETA1dVV7WNU\nJUh49uxZ2NrawsHBAStXrkRwcDAYhlHYt1OnTvX8ysoKVyorK3H16lVMnTqV29eWCldsbW1x/vz5\nehoSsojFYixbtgzh4eFISkrCTz/9hKSkJACAn58f3N3dkZaWBnd39/c6LbDdoqrl5l9t5wXp6gNL\nAZwCkAQgE8ACAP8AsAmAPoBtACIB6ADwBLAfQO+6/usALAGwHMAjAGcBCAH8AMCvrs0hADtbe6wq\nfBbTAByS2Z4NYK+SttMBhL62r0/dz78AeAxgBIAjAF4ASGjg8/8BQDqAeABCmWOfAEitO7a+iWO6\nA8BZybGPAFyT2d4AYEPd+1QAhnXvDQGktvbvh3817sXPkNshJOXfRDSdiAYCGAjgMoAAAB8DCAbQ\nG9JFbF8CsAPwERGxkmCTAGTUtTkL4GdIDbQjAHFdG2cAt1pmRG9FNgBjme2+dfsUMQPAT7I7iCi7\n7ucLABcAuAA4CqlhVcanACzqXosg/bIDwzAdAOyrOz4QwEyGYdQtJN0HwO8y28/r9gGAARGx0bpc\nAAbgaVfwaW/vAERUAYBNNB4NAAzDdAPQr85IPAfwmGGYuwBeAsglonCGYXQATCeizwAcqOvHpl8M\nABDRgsNoKg8AWDAMMwBSQzwDwJevN6ob68cAZsns6wJAg4jK6t6PAeBDRL8wDNO/gWtOBnCcpFPR\nKIZhejAMYwigP4B0Inpad/7gurZJMte8AekX4etsJCK1JVUTETEMw6+B2c7gDfI7ChGVAUis2/we\nABiGsYHU0LLJuxEAPmMY5l8A4gCkAIiua1dSd442DRHVMgyzHMA1AB0AHCGiRIZhvq47HlDX9DMA\n1+u+vFgMAFyo+w7qCOBHIrqqwmWVzVIV7f/wtfv1UHVsSmjoiSCPYRhDIhLVfUG8eMtr8bQwvEF+\njyCiZADJMtvZDMNsBjAF0sfsfkR0n2GYyQDyWuk2Gw0RhQEIe21fwGvbRyF1RcjuewrAoZlvT900\n9ERwCdJ4gV/dz3e3jPEdhTfI7zlE9BukwUBZwgHca4XbaS8om6VqKtmvEgzDfAZgD4BeAK4wDBNH\nRGMZhjGCNHA5TtkTQd0p/ACcZhjmK0gDvV80bXg8rQUjdYPx8PDIUudDvkxE9UrYGIYZD2mGyjhI\nXRI/EJELwzAdAfwGwB1SQ/wAwJcyBpOHp0H4GTIPz2swDPMTgJEAejIM8xzAVkhnv6wrJAxSY5wO\noBLAvLpjDc1eeXjeCD9D5uHh4Wkj8HnIPDw8PG0E3iDz8PDwtBH+H86k3umDlu8uAAAAAElFTkSu\nQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8116470ac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pred_pc = pred_point_cloud_list[0]\n",
    "plot_spline_surface(pred_pc[:, 0], pred_pc[:, 1], pred_pc[:, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Surface of extrusion\n",
    "\n",
    "file_name = 'pc_2_surface_extrude.pkl'\n",
    "f = open(os.path.join(root_dir, file_name), 'rb')\n",
    "prediction_result = pickle.load(f)\n",
    "input_list = prediction_result['input'] # a list of input point cloud, each element is numpy.ndarray [N, 3]\n",
    "pred_list = prediction_result['pred'] # a list of predicted control points, each element is numpy.ndarray [5, 2]\n",
    "label_list = prediction_result['label'] # a list of ground truth control points, each element is numpy.ndarray [5, 2]\n",
    "pred_z_list = prediction_result['pred_z'] # a list of predicted height, each element is a float number\n",
    "label_z_list = prediction_result['label_z'] # a list of ground truth height, each element is a float number\n",
    "pred_point_cloud_list = prediction_result['pred_point_cloud'] # a list of , each element is numpy.ndarray [N, 3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "50\n",
      "50\n",
      "50\n",
      "50\n",
      "50\n",
      "50\n"
     ]
    }
   ],
   "source": [
    "print(len(input_list))\n",
    "print(len(pred_list))\n",
    "print(len(label_list))\n",
    "print(len(pred_z_list))\n",
    "print(len(label_z_list))\n",
    "print(len(pred_point_cloud_list))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.00790089,  0.68387616],\n",
       "       [ 0.49201208,  0.58215564],\n",
       "       [ 0.73538953,  0.41888875],\n",
       "       [ 0.775639  ,  0.20634003],\n",
       "       [ 0.15271111,  0.04514781]], dtype=float32)"
      ]
     },
     "execution_count": 37,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pred_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.01339701,  0.70758379],\n",
       "       [ 0.65109861,  0.52047348],\n",
       "       [ 0.64833784,  0.39737183],\n",
       "       [ 0.82220888,  0.25166085],\n",
       "       [ 0.17959616,  0.03037859]], dtype=float32)"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "label_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.6058787107467651"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pred_z_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.5884010443848156"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "label_z_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f811a36c400>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_spline_surface(input_list[0][:, 0], input_list[0][:, 1], input_list[0][:, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8114ab1c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pred_pc = pred_point_cloud_list[0]\n",
    "plot_spline_surface(pred_pc[:, 0], pred_pc[:, 1], pred_pc[:, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# Image data set, both for synthetic image and real image\n",
    "file_name = 'img_2_surface_syn.pkl' # if it's real image, just change it to the 'img_2_surface_real.pkl'\n",
    "f = open(os.path.join(root_dir, file_name), 'rb')\n",
    "prediction_result = pickle.load(f)\n",
    "input_list = prediction_result['input'] # a list of input image, each element is numpy.ndarray [128, 128, 3]\n",
    "pred_list = prediction_result['pred'] # a list of predicted control points each element is numpy.ndarray [5, 2]\n",
    "label_list = prediction_result['label'] # a list of ground truth control points, each element is numpy.ndarray [5, 2]\n",
    "pred_point_cloud_list = prediction_result['pred_point_cloud'] # a list of predicted point cloud, each element is numpy.ndarray [N, 3]\n",
    "label_point_cloud_list = prediction_result['label_point_cloud']# a list target point cloud, each element is numpy.ndarray [N, 3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "50\n",
      "50\n",
      "50\n",
      "50\n",
      "50\n",
      "50\n"
     ]
    }
   ],
   "source": [
    "print(len(input_list))\n",
    "print(len(pred_list))\n",
    "print(len(label_list))\n",
    "print(len(pred_point_cloud_list))\n",
    "print(len(label_point_cloud_list))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "numpy.ndarray"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "type(input_list[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[-0.68563908,  0.98777723],\n",
       "       [-0.7961666 ,  0.7629059 ],\n",
       "       [-0.67074513,  0.52627581],\n",
       "       [-0.6656121 ,  0.32013544],\n",
       "       [-0.16472043,  0.11524147]], dtype=float32)"
      ]
     },
     "execution_count": 46,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pred_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[ 0.20241101,  0.1235498 ],\n",
       "       [ 0.68788981,  0.33921552],\n",
       "       [ 0.76630831,  0.72439951],\n",
       "       [ 0.75772136,  0.90927905],\n",
       "       [ 0.68746465,  0.99808764]], dtype=float32)"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "label_list[0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQUAAAD8CAYAAAB+fLH0AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f8116439c88>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.imshow(input_list[0])\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWQAAADuCAYAAAAOR30qAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nIyMj00yQBbKMjIxMM+H/AZ/kVhh/mJNTAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f81149b2c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pred_pc = pred_point_cloud_list[0]\n",
    "plot_spline_surface(pred_pc[:, 0], pred_pc[:, 1], pred_pc[:, 2])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

